Approximations of MINFLUX Localization Precision with Background

MINFLUX is an emerging super-resolution technology that measures the position of single fluorophores with nanometer precision using fewer photons than any other fluorescence imaging or tracking technique. Here, we derive simple and instructive analytical equations for MINFLUX localization precision with a special focus on background photons. A fluorescence background, either arising from an imperfect zero of the MINFLUX excitation point spread function (PSF) or from auto- or out-of-focus fluorescence, ultimately limits the resolution achievable with MINFLUX. Building on previous work, we try to improve our understanding of the influence of background, especially when it is unknown, through a new set of expressions for the localization precision, based on an explicit background term instead of signal-to-background ratio. We use these equations to generate an intuitive understanding of how fluorescence background affects MINFLUX measurements and illustrate that: - The precision of an emitter position estimate depends on the gradient of its excitation profile. - Knowledge of the fluorescence background, obtained during post-processing of MINFLUX traces or through separate measurements, provides a better localization precision than in the case of unknown background. - In diffraction-limited systems, localization with a PSF that features a near-zero minimum outperforms localization with a maximum. We also present an analytical expression for the localization precision in orbital tracking, which we use for comparison to MINFLUX.

==> anc/supplement.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    943555,      19527]
NotebookOptionsPosition[    921261,      19166]
NotebookOutlinePosition[    921753,      19185]
CellTagsIndexPosition[    921710,      19182]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
1 D  MINFLUX  localization  precision  with  background  terms\
\>", "Title",
 CellChangeTimes->{{3.933151022683165*^9, 
  3.933151027905838*^9}},ExpressionUUID->"a2b76296-1f5c-4b1f-9a33-\
f370da666409"],

Cell["\<\
The goal here is to understand the influence of background on MINFLUX \
precision. We follow the framework in Masullo et al. Biophys. Rep. 2022 (and \
in Yvan Eilers\[CloseCurlyQuote] thesis) to construct CRLB estimates for \
MINFLUX measurements using quadratic functions in 1D.\
\>", "Text",
 CellChangeTimes->{
  3.933151034003786*^9},ExpressionUUID->"ffb18453-61a9-4c4c-8099-\
2b2b5f5dc7eb"],

Cell[CellGroupData[{

Cell["Localization of emitters in 1D", "Section",
 CellChangeTimes->{{3.933151054265904*^9, 
  3.933151056169997*^9}},ExpressionUUID->"c40e13c6-ec3b-4e0f-8f43-\
e374adb53578"],

Cell[CellGroupData[{

Cell["Minimum", "Subsection",
 CellChangeTimes->{{3.933151271455757*^9, 3.933151272108343*^9}, {
  3.937307997017847*^9, 
  3.937307997424809*^9}},ExpressionUUID->"e7e66c24-0ef6-45f5-8862-\
737871eb2974"],

Cell["For MINFLUX excitation, let\[CloseCurlyQuote]s consider a quadratic \
equation ", "Text",
 CellChangeTimes->{
  3.9331510999309673`*^9, {3.937401560806219*^9, 
   3.937401564433754*^9}},ExpressionUUID->"904ed14e-46d4-4aca-aa57-\
cdefd6d21315"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["f", "quad"], "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"A", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x0", "-", "x"}], ")"}], "^", "2"}], "/", 
       RowBox[{
        SubscriptBox["\[Sigma]", "q"], "^", "2"}]}], "/", "2"}], ")"}]}], "+", 
   RowBox[{"A", "*", "b"}]}]}]], "Input",
 CellChangeTimes->{{3.937398662532531*^9, 3.937398678791155*^9}, {
  3.93740159933807*^9, 3.937401601652155*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"af5402ed-f232-4b5e-a838-71bef303cbbc"],

Cell["The first order approximation of localization precision is", "Text",
 CellChangeTimes->{{3.937401013945586*^9, 
  3.937401035778451*^9}},ExpressionUUID->"f29e8beb-98eb-4e68-b940-\
4ee1b1ca42ae"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["dx", 
   RowBox[{"0", ",", "quad"}]], " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "N", "]"}]}], "*", 
       RowBox[{
        RowBox[{
         SubscriptBox["f", "quad"], "[", "x", "]"}], "/", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["f", "quad"], "[", "x", "]"}], ",", "x0"}], "]"}]}]}],
       ")"}], "/.", 
     RowBox[{"x", "->", "0"}]}], "/.", 
    RowBox[{"b", "->", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.937400962523093*^9, 3.937401000651613*^9}, {
  3.937401053262553*^9, 3.937401079574725*^9}, {3.937401287170425*^9, 
  3.937401309813028*^9}, {3.937401341869392*^9, 3.937401351836993*^9}, {
  3.937401424588331*^9, 3.937401440644241*^9}, {3.937401675282495*^9, 
  3.937401678162642*^9}, {3.937407776116679*^9, 3.937407787859861*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"d3f96c92-3a00-49cb-bc46-cac0999289ad"],

Cell[BoxData[
 FractionBox["x0", 
  RowBox[{"2", " ", 
   SqrtBox["N"]}]]], "Output",
 CellChangeTimes->{{3.937401037146418*^9, 3.937401079927889*^9}, {
   3.937401290234763*^9, 3.93740131067332*^9}, {3.937401342450593*^9, 
   3.937401352308669*^9}, {3.937401425207721*^9, 3.937401441015354*^9}, 
   3.937401627245377*^9, 3.937401678596764*^9, 3.937403147387664*^9, 
   3.937405630665847*^9, 3.937406187389907*^9, 3.937407789363931*^9, 
   3.9374092673131857`*^9, 3.937409298367293*^9, 3.937409384849834*^9, 
   3.937463246767196*^9, 3.937468529881344*^9, 3.937544029057384*^9, 
   3.937547888942359*^9, 3.93755101567278*^9, 3.9378880649445868`*^9, 
   3.937905831454927*^9, 3.937969523081001*^9, 3.938056887104376*^9, 
   3.945253808785091*^9, 3.945329164332005*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"6052ebc3-0792-4035-9c56-5e26a5e4fb8a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Minimum with known background", "Subsubsection",
 CellChangeTimes->{{3.937374205372386*^9, 
  3.937374212805292*^9}},ExpressionUUID->"a12ee6ea-7673-43bd-b2d5-\
b6f3634114ea"],

Cell["\<\
Now let\[CloseCurlyQuote]s consider a quadratic measured at x=-L/2, L/2 in \
the case of a known background value.\
\>", "Text",
 CellChangeTimes->{
  3.9373742444058228`*^9},ExpressionUUID->"4dacc8cd-39d6-4095-98e9-\
7be9a064ec7e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p0", "=", 
   RowBox[{
    SubscriptBox["f", "quad"], "[", 
    RowBox[{
     RowBox[{"-", "L"}], "/", "2"}], "]"}]}], ";", " ", 
  RowBox[{"p1", "=", 
   RowBox[{
    SubscriptBox["f", "quad"], "[", 
    RowBox[{"L", "/", "2"}], "]"}]}], ";", " ", 
  RowBox[{"psum", " ", "=", " ", 
   RowBox[{"p0", "+", "p1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p0n", "=", " ", 
   RowBox[{"p0", "/", "psum"}]}], ";", " ", 
  RowBox[{"p1n", "=", 
   RowBox[{"p1", "/", "psum"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Sigma]", "minK2sb"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"N", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"D", "[", 
             RowBox[{"p0n", ",", "x0"}], "]"}], "2"], "/", "p0n"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"D", "[", 
             RowBox[{"p1n", ",", "x0"}], "]"}], "2"], "/", "p1n"}]}], ")"}]}],
        ")"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b", ">", "0"}], ",", 
      RowBox[{"N", ">", "0"}], ",", 
      RowBox[{"L", ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "0"}]}], "}"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.937401596653899*^9, 3.937401597280359*^9}, {
  3.9374018529886417`*^9, 3.937401877622592*^9}, {3.937402178302456*^9, 
  3.9374021963059673`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"70e9cc4f-4d5a-4926-9172-a676edbb2596"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SqrtBox[
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["L", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["x0", "2"]}], "+", 
        RowBox[{"8", " ", "b", " ", 
         SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["L", "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x0", "2"]}]}], ")"}], "2"], "+", 
       RowBox[{"16", " ", "b", " ", 
        SubsuperscriptBox["\[Sigma]", "q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x0", "2"]}], "+", 
          RowBox[{"4", " ", "b", " ", 
           SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["L", "2"], " ", "N", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["L", "2"], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["x0", "2"]}], "+", 
        RowBox[{"8", " ", "b", " ", 
         SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}], 
      "2"]}]]]}]], "Output",
 CellChangeTimes->{
  3.9375479081634817`*^9, {3.93755101797465*^9, 3.937551047694155*^9}, 
   3.9378880661058073`*^9, 3.9379058327911453`*^9, 3.937969524762561*^9, 
   3.938056888716354*^9, 3.9452538090320807`*^9, 3.9453291645812597`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"4c22bfa8-ca8b-438e-a13d-b41682606bd4"]
}, Open  ]],

Cell["For b = 0, this simplifies to", "Text",
 CellChangeTimes->{{3.937374268737385*^9, 3.937374366368932*^9}, {
  3.937401218440474*^9, 
  3.937401249669929*^9}},ExpressionUUID->"9392cc38-f790-42c6-8ecf-\
163dfed59ed7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "minK2sbb0"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Sigma]", "minK2sb"], "/.", 
     RowBox[{"b", "->", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"L", ">", "0"}], ",", 
      RowBox[{"N", ">", "0"}], ",", 
      RowBox[{"x0", " ", "\[Element]", " ", "Reals"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.937401730572085*^9, 3.937401733881238*^9}, {
   3.937402843732109*^9, 3.9374028604414797`*^9}, 3.9374092761385317`*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"ee8f8aa9-fcc9-4497-b217-db6da00f6029"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["L", "2"], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["x0", "2"]}]}], 
  RowBox[{"4", " ", "L", " ", 
   SqrtBox["N"]}]]], "Output",
 CellChangeTimes->{
  3.937401251149742*^9, {3.937401734367811*^9, 3.937401746251945*^9}, {
   3.937401856532579*^9, 3.937401885808785*^9}, {3.9374021817140303`*^9, 
   3.937402199122778*^9}, {3.93740284463249*^9, 3.937402860667347*^9}, 
   3.937403152494037*^9, 3.937405633619977*^9, 3.937406190663979*^9, {
   3.937409270177407*^9, 3.937409304067515*^9}, 3.937409389563636*^9, 
   3.93746325244199*^9, 3.937463650182231*^9, 3.937468533563944*^9, 
   3.937544031646981*^9, {3.937547891732769*^9, 3.937547909327609*^9}, 
   3.937551024100626*^9, 3.937888068058778*^9, 3.937905834246231*^9, 
   3.937969526074053*^9, 3.938056890954454*^9, 3.9452538090478287`*^9, 
   3.945329164598208*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"a5b4181e-5a6a-42b0-b5aa-8606e830e498"]
}, Open  ]],

Cell["\<\
Which is equivalent to S22b in the Balzarotti 2017 paper supplement...\
\>", "Text",
 CellChangeTimes->{
  3.937401715577542*^9, {3.937468541691971*^9, 
   3.9374685440346947`*^9}},ExpressionUUID->"edb3127c-6638-4491-9eed-\
47cbdacfe29d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["L", 
       RowBox[{"4", 
        RowBox[{"Sqrt", "[", "N", "]"}]}]], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x0", "/", 
           RowBox[{"(", 
            RowBox[{"L", "/", "2"}], ")"}]}], ")"}], "2"]}], ")"}]}], ")"}], 
    "-", 
    SubscriptBox["\[Sigma]", "minK2sbb0"]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"N", ">", "0"}], ",", 
     RowBox[{"L", ">", "0"}], ",", 
     RowBox[{"x0", "<", "L"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.937401751707576*^9, 3.93740175494346*^9}, 
   3.937409278464511*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"0ac2cd86-121f-4b89-8fbb-6c47cea35592"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.937401755293511*^9, 3.937401903429968*^9, {3.937402182772694*^9, 
   3.9374022011927643`*^9}, 3.937402894202983*^9, 3.937403154217759*^9, 
   3.93740563471236*^9, 3.937406192253093*^9, {3.937409278913024*^9, 
   3.9374093060812798`*^9}, 3.937409391337195*^9, 3.937463255109167*^9, 
   3.937463650188185*^9, 3.937468535762535*^9, 3.937544033085421*^9, {
   3.937547896953019*^9, 3.93754791081522*^9}, 3.937551025053626*^9, 
   3.937888069176055*^9, 3.937905835706646*^9, 3.937969527388313*^9, 
   3.938056893131672*^9, 3.945253809051175*^9, 3.945329164606251*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"63454d0c-eeb0-4b43-b6f6-c9de5307c589"]
}, Open  ]],

Cell["For x0 = 0 we obtain", "Text",
 CellChangeTimes->{{3.9374631948612213`*^9, 
  3.9374632083315783`*^9}},ExpressionUUID->"239e236c-7a78-49c4-a5de-\
c168b9f0724c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "minK2sbx0"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Sigma]", "minK2sb"], "/.", 
     RowBox[{"x0", "->", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"L", ">", "0"}], ",", 
      RowBox[{"N", ">", "0"}], ",", 
      RowBox[{"b", ">", "0"}], ",", " ", 
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "0"}]}], "}"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.937463220713191*^9, 3.937463238546612*^9}, {
  3.93746329027008*^9, 3.93746331974306*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"43185154-e980-4855-821e-6c23984653e4"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["L", "2"], "+", 
   RowBox[{"8", " ", "b", " ", 
    SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], 
  RowBox[{"4", " ", "L", " ", 
   SqrtBox["N"]}]]], "Output",
 CellChangeTimes->{{3.93746323969226*^9, 3.937463258568979*^9}, 
   3.9374633204537373`*^9, 3.937463650201778*^9, 3.937468537328018*^9, 
   3.9375440342712307`*^9, {3.937547897814301*^9, 3.93754791250486*^9}, 
   3.937551026114437*^9, 3.937888070273344*^9, 3.93790583786545*^9, 
   3.937969536511807*^9, 3.938056895112881*^9, 3.9452538090672207`*^9, 
   3.945329164621826*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"a3237535-7ab0-4f15-8071-c184b9d92b77"]
}, Open  ]],

Cell["\<\
And at x0=0, b=0, we get the standard equation (S22c in Balzarotti 2017)...\
\>", "Text",
 CellChangeTimes->{3.937401775808857*^9, 3.937468539904481*^9, 
  3.938056897991234*^9},ExpressionUUID->"0ef49ac6-68e0-4cf8-a658-\
2561c21b3dc3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "minK2sbb0x0"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Sigma]", "minK2sbb0"], "/.", 
     RowBox[{"x0", "->", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"L", ">", "0"}], ",", 
      RowBox[{"N", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.937401781212775*^9, 3.937401788381618*^9}, {
  3.937401821004171*^9, 3.937401821201764*^9}, {3.937402233879719*^9, 
  3.93740223646973*^9}, {3.937402902357358*^9, 3.9374029034979267`*^9}, {
  3.9374092805167418`*^9, 3.937409289889501*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"d81f168e-515c-4208-a932-705f972acf63"],

Cell[BoxData[
 FractionBox["L", 
  RowBox[{"4", " ", 
   SqrtBox["N"]}]]], "Output",
 CellChangeTimes->{
  3.937401789888735*^9, 3.93740182160205*^9, {3.9374021864824867`*^9, 
   3.937402206463752*^9}, 3.9374022480298634`*^9, 3.937402903871924*^9, 
   3.937403155295065*^9, 3.937405636974946*^9, 3.937406193553886*^9, {
   3.937409281096757*^9, 3.937409308513261*^9}, 3.937409392736031*^9, 
   3.937463650205564*^9, 3.9374685469150457`*^9, 3.93754403600555*^9, {
   3.937547898886975*^9, 3.9375479144399147`*^9}, 3.937551027479779*^9, 
   3.9378880719582167`*^9, 3.937905839659674*^9, 3.937969537899588*^9, 
   3.938056896871545*^9, 3.945253809071661*^9, 3.945329164625965*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"164cfd6e-b41d-4d8c-8cea-7fc314d3c657"]
}, Open  ]],

Cell[TextData[{
 "And if we evaluate the simple single-measurement  first order approximation \
at ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "0"], "=", 
    RowBox[{"L", "/", "2"}]}], TraditionalForm]],ExpressionUUID->
  "f2ef5e92-ddcc-4802-9b8c-70f5bd88ca82"],
 ", we obtain the same result:"
}], "Text",
 CellChangeTimes->{{3.937402226881858*^9, 3.937402298338221*^9}, {
  3.937463351334448*^9, 3.937463422011353*^9}, {3.9374634679306507`*^9, 
  3.937463470868882*^9}},ExpressionUUID->"a9df4de6-ef79-44a8-9001-\
9950efed5334"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["dx", 
   RowBox[{"0", ",", "quad"}]], "/.", 
  RowBox[{"x0", "->", 
   RowBox[{"L", "/", "2", " "}]}]}]], "Input",
 CellChangeTimes->{{3.937402211638157*^9, 3.937402245900476*^9}, 
   3.93740929200315*^9, {3.937463431256468*^9, 3.937463462846466*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"4fecf66a-a981-4183-a268-abe3ba863198"],

Cell[BoxData[
 FractionBox["L", 
  RowBox[{"4", " ", 
   SqrtBox["N"]}]]], "Output",
 CellChangeTimes->{{3.937402221678169*^9, 3.937402249516992*^9}, 
   3.937402906999557*^9, 3.937403156729291*^9, 3.937405638143163*^9, 
   3.9374061952070713`*^9, 3.937409309634979*^9, 3.937409394754872*^9, {
   3.937463459389771*^9, 3.937463473133637*^9}, 3.9374636502078648`*^9, 
   3.93746854900749*^9, 3.937544037860375*^9, 3.937547915415194*^9, 
   3.9375510290110903`*^9, 3.937888073089017*^9, 3.937905841022763*^9, 
   3.9379695396825933`*^9, 3.938056901263518*^9, 3.945253809086713*^9, 
   3.945329164641555*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"29fde3f4-f6b4-42a4-afd9-d334ece1757d"]
}, Open  ]],

Cell["\<\
Now let\[CloseCurlyQuote]s consider a quadratic measured at x=-L/2, 0, L/2 in \
the case of a known background value.\
\>", "Text",
 CellChangeTimes->{{3.937402463157692*^9, 
  3.93740246665515*^9}},ExpressionUUID->"5228567f-27b3-4c4b-8740-\
eac0f72eff0a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p0", "=", 
   RowBox[{
    SubscriptBox["f", "quad"], "[", 
    RowBox[{
     RowBox[{"-", "L"}], "/", "2"}], "]"}]}], ";", " ", 
  RowBox[{"p1", "=", 
   RowBox[{
    SubscriptBox["f", "quad"], "[", 
    RowBox[{"L", "/", "2"}], "]"}]}], ";", 
  RowBox[{"p2", "=", 
   RowBox[{
    SubscriptBox["f", "quad"], "[", "0", "]"}]}], ";", " ", 
  RowBox[{"psum", " ", "=", " ", 
   RowBox[{"p0", "+", "p1", "+", "p2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p0n", "=", " ", 
   RowBox[{"p0", "/", "psum"}]}], ";", " ", 
  RowBox[{"p1n", "=", 
   RowBox[{"p1", "/", "psum"}]}], ";", 
  RowBox[{"p2n", "=", 
   RowBox[{"p2", "/", "psum"}]}], ";", 
  RowBox[{
   SubscriptBox["\[Sigma]", "minK3sb"], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"N", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"D", "[", 
              RowBox[{"p0n", ",", "x0"}], "]"}], "2"], "/", "p0n"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"D", "[", 
              RowBox[{"p1n", ",", "x0"}], "]"}], "2"], "/", "p1n"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"D", "[", 
              RowBox[{"p2n", ",", "x0"}], "]"}], "2"], "/", "p2n"}]}], 
          ")"}]}], ")"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", ">", "0"}], ",", 
       RowBox[{"N", ">", "0"}], ",", 
       RowBox[{"L", ">", "0"}], ",", 
       RowBox[{
        SubscriptBox["\[Sigma]", "q"], ">", "0"}]}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{3.937402567796973*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"f26f5d5c-9640-46f5-8994-7b81687249df"],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x0", "2"], "+", 
       RowBox[{"2", " ", "b", " ", 
        SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["L", "2"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["x0", "2"]}], "+", 
        RowBox[{"12", " ", "b", " ", 
         SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["L", "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x0", "2"]}]}], ")"}], "2"], "+", 
       RowBox[{"16", " ", "b", " ", 
        SubsuperscriptBox["\[Sigma]", "q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x0", "2"]}], "+", 
          RowBox[{"4", " ", "b", " ", 
           SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["L", "2"], " ", "N", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["x0", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["x0", "2"]}]}], ")"}], "2"]}], "+", 
       RowBox[{"4", " ", "b", " ", 
        SubsuperscriptBox["\[Sigma]", "q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["L", "4"], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["L", "2"], " ", 
           SuperscriptBox["x0", "2"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["x0", "4"]}], "+", 
          RowBox[{"4", " ", "b", " ", 
           SubsuperscriptBox["\[Sigma]", "q", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["L", "2"]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["x0", "2"]}], "+", 
             RowBox[{"24", " ", "b", " ", 
              SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]]], 
  RowBox[{"2", " ", 
   SqrtBox["2"]}]]], "Output",
 CellChangeTimes->{
  3.937402506382666*^9, 3.9374025694061537`*^9, 3.937403158704843*^9, 
   3.937405640029091*^9, {3.937406173930962*^9, 3.937406197405847*^9}, 
   3.937409311416919*^9, 3.937409396586629*^9, 3.937463650734367*^9, 
   3.937468551076206*^9, 3.937544039556189*^9, 3.937547917278594*^9, 
   3.937551030867059*^9, 3.937888075062635*^9, 3.937905843028405*^9, 
   3.937969541455801*^9, 3.938056903450251*^9, 3.9452538096053457`*^9, 
   3.945329165090384*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"f7d2fe7d-3768-4a4d-8921-eda4cbf2ab97"]
}, Open  ]],

Cell[TextData[{
 "For ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "0"], "=", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c5080d9a-88b7-4e65-963c-4e273336d314"],
 ", this simplifies to"
}], "Text",
 CellChangeTimes->{{3.937402493097538*^9, 
  3.93740251337114*^9}},ExpressionUUID->"c5e18f30-2be4-4daf-9314-\
e8790ba6c191"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Sigma]", "minK3sb"], "/.", 
    RowBox[{"x0", "->", "0"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
     RowBox[{"N", ">", "0"}], ",", 
     RowBox[{"L", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"e94aa96e-adc4-4f64-b13a-6ad1fb20c043"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SqrtBox[
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["L", "2"], "+", 
       RowBox[{"8", " ", "b", " ", 
        SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["L", "2"], "+", 
       RowBox[{"12", " ", "b", " ", 
        SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["L", "2"], " ", "N"}]]]}]], "Output",
 CellChangeTimes->{{3.937402505141613*^9, 3.937402507513168*^9}, 
   3.937402571604903*^9, 3.937403160782907*^9, 3.937405641115766*^9, 
   3.937406199763726*^9, 3.937409313005041*^9, 3.9374093982430067`*^9, 
   3.937463650775824*^9, 3.9374685525476093`*^9, 3.937544040759064*^9, 
   3.937547918436295*^9, 3.937551032612664*^9, 3.937888076553276*^9, 
   3.937905844536769*^9, 3.937969542594103*^9, 3.9380569048088408`*^9, 
   3.945253809647957*^9, 3.9453291651335983`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"925bd25c-f440-4496-8705-ad2300322506"]
}, Open  ]],

Cell["\<\
Because this is a case of known background, we can directly substitute values \
in the definition to compute the SBR at b=0.01:\
\>", "Text",
 CellChangeTimes->{{3.937402530275679*^9, 
  3.937402535733083*^9}},ExpressionUUID->"0234be8e-b027-43ca-a824-\
7bd546adc6e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["SBR", 
   RowBox[{
    SubscriptBox["x", "0"], "=", "0"}]], " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"psum", "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", "A", "*", "b"}], ")"}]}], "/.", 
      RowBox[{"L", "->", "50"}]}], "/.", 
     RowBox[{
      SubscriptBox["\[Sigma]", "q"], "->", "250"}]}], "/.", 
    RowBox[{"x0", "->", "0"}]}], "/.", 
   RowBox[{"b", "->", "0.01"}]}]}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"dd0f7f7e-5cbc-4838-9ddb-3bc86cc9848c"],

Cell[BoxData["1.3333333333333333`"], "Output",
 CellChangeTimes->{{3.937402545755767*^9, 3.937402573138237*^9}, 
   3.937403162408134*^9, 3.93740564255132*^9, 3.937406201503922*^9, 
   3.9374093142516623`*^9, 3.937409399714753*^9, 3.937463650779086*^9, 
   3.937468553703733*^9, 3.937544042371707*^9, 3.937547919674852*^9, 
   3.93755103363033*^9, 3.9378880777457237`*^9, 3.937905846106795*^9, 
   3.937969544252692*^9, 3.93805691245314*^9, 3.945253809652247*^9, 
   3.945329165138938*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"0a439b39-1045-4b00-9740-88c1fc12a41b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Minimum with unknown background", "Subsection",
 CellChangeTimes->{{3.937402434017942*^9, 
  3.937402438150545*^9}},ExpressionUUID->"fa2a6d4d-51bb-4c1d-913a-\
fafbc55f61f5"],

Cell["Now let\[CloseCurlyQuote]s consider the K=3 case with unknown \
background.", "Text",
 CellChangeTimes->{{3.937402583431967*^9, 
  3.937402594913238*^9}},ExpressionUUID->"d09e61a4-fcac-4634-af2b-\
37034a9acc78"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p0mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "b"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "b"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "b"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "b"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "b"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "b"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "b"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "b"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "b"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"N", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "p0n"}], ")"}], "*", "p0mat"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "p1n"}], ")"}], "*", "p1mat"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "p2n"}], ")"}], "*", "p2mat"}]}], ")"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invJ", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Inverse", "[", "J", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"L", ">", "0"}], ",", 
       RowBox[{"A", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Sigma]", "minK3"], " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"invJ", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.933151902350175*^9, 3.933151914770488*^9}, {
   3.933214720463476*^9, 3.933214778078373*^9}, {3.933214824147412*^9, 
   3.933214924609528*^9}, {3.933214958134925*^9, 3.933215048560679*^9}, {
   3.93321526356511*^9, 3.933215264959415*^9}, {3.933215364081511*^9, 
   3.933215367703929*^9}, {3.933221052104552*^9, 3.933221060731261*^9}, {
   3.936947838671915*^9, 3.9369478495827227`*^9}, 3.937374221053618*^9, 
   3.9374024400155363`*^9, {3.937402578929412*^9, 3.937402579798151*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"bf08bcb1-661d-4d5a-a685-bcc0e0a3e737"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SqrtBox[
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["L", "2"], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x0", "2"]}], "+", 
       RowBox[{"12", " ", "b", " ", 
        SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["L", "4"], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["x0", "2"]}], "+", 
       RowBox[{"192", " ", 
        SuperscriptBox["x0", "4"]}], "+", 
       RowBox[{"8", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["x0", "2"]}]}], ")"}], " ", 
        SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["L", "4"], " ", "N"}]]]}]], "Output",
 CellChangeTimes->{
  3.933151106328834*^9, {3.933151922432535*^9, 3.933151940784639*^9}, 
   3.933160094454636*^9, 3.933160451926651*^9, 3.933160574971005*^9, 
   3.933160738558182*^9, 3.933214849915694*^9, {3.933214880803699*^9, 
   3.933214896855717*^9}, 3.933214961575461*^9, {3.933215036600048*^9, 
   3.9332150602203417`*^9}, 3.933215267001395*^9, 3.933215369822053*^9, 
   3.933221062832636*^9, 3.93323226185907*^9, 3.936947459876996*^9, {
   3.936947856307208*^9, 3.936947866225614*^9}, 3.936948484222704*^9, 
   3.937024325327914*^9, 3.937025365435411*^9, 3.937025853164446*^9, 
   3.937029025841771*^9, 3.9370415037727947`*^9, 3.937124545013953*^9, 
   3.937306215237673*^9, 3.937307699543254*^9, 3.937402634117949*^9, 
   3.937403164288233*^9, 3.937405643954241*^9, 3.937406204560506*^9, 
   3.937409316165985*^9, 3.937409401505365*^9, 3.937463659569549*^9, 
   3.93746855592766*^9, 3.937544043719746*^9, 3.937547921620348*^9, 
   3.937888080375658*^9, 3.937905849329668*^9, 3.937969546450883*^9, 
   3.938056914043133*^9, 3.945253810121475*^9, 3.945329165609296*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"980053d9-e67e-4c6f-9952-241f036592e2"]
}, Open  ]],

Cell["Now let\[CloseCurlyQuote]s make substitutions.", "Text",
 CellChangeTimes->{{3.933151173193616*^9, 
  3.933151180800099*^9}},ExpressionUUID->"ee58592f-49db-4e79-8674-\
b7b1fbe392f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "minK3s"], " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "minK3"], "/.", 
      RowBox[{"x0", "->", 
       RowBox[{
        SubscriptBox["x", "L"], "*", "L"}]}]}], "/.", 
     RowBox[{"b", "->", 
      RowBox[{
       SubscriptBox["b", "L"], "*", "L", "*", 
       RowBox[{"L", "/", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Sigma]", "q"], "*", 
          SubscriptBox["\[Sigma]", "q"]}], ")"}]}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
      RowBox[{"N", ">", "0"}], ",", 
      RowBox[{"L", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.933151249153132*^9, 3.9331518849040318`*^9, {3.9331598942103243`*^9, 
   3.933159895293407*^9}, {3.933215067359446*^9, 3.933215149962728*^9}, {
   3.933215233224236*^9, 3.933215250356167*^9}, {3.9332152916235523`*^9, 
   3.933215298944443*^9}, {3.933215377694468*^9, 3.933215393758457*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"10e675bb-6a49-43ff-a49d-fc813de2217b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", "L", " ", 
  SqrtBox[
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"12", " ", 
        SubscriptBox["b", "L"]}], "+", 
       RowBox[{"6", " ", 
        SubsuperscriptBox["x", "L", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"8", " ", 
        SubscriptBox["b", "L"]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"32", " ", 
           SubscriptBox["b", "L"]}]}], ")"}], " ", 
        SubsuperscriptBox["x", "L", "2"]}], "+", 
       RowBox[{"192", " ", 
        SubsuperscriptBox["x", "L", "4"]}]}], ")"}]}], "N"]]}]], "Output",
 CellChangeTimes->{
  3.933151182883455*^9, 3.93315124972103*^9, 3.933151941766653*^9, 
   3.93315989854673*^9, 3.933160098027601*^9, 3.933160460068913*^9, 
   3.933160579295912*^9, {3.933215130964968*^9, 3.933215151276515*^9}, {
   3.933215253660774*^9, 3.933215269242813*^9}, 3.93321529949105*^9, {
   3.933215373648118*^9, 3.933215394617646*^9}, 3.933221116642296*^9, 
   3.9332322643948517`*^9, 3.936947461992676*^9, 3.93694788754839*^9, 
   3.936948485910682*^9, 3.937024326915276*^9, 3.937025367620264*^9, 
   3.937025853874937*^9, 3.93702902672646*^9, 3.937041505249321*^9, 
   3.937124545564789*^9, 3.937307702225161*^9, 3.937402635736156*^9, 
   3.937403165943467*^9, 3.937405645190653*^9, 3.937406206492112*^9, 
   3.9374093176670837`*^9, 3.9374094027559223`*^9, 3.93746365967292*^9, 
   3.937468557090916*^9, 3.93754404498537*^9, 3.9375479226771603`*^9, 
   3.9378880828221073`*^9, 3.937905851136873*^9, 3.937969548746702*^9, 
   3.93805691516887*^9, 3.945253810236671*^9, 3.9453291657285347`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"733f2842-9793-4add-b869-b87a1237d663"]
}, Open  ]],

Cell[TextData[{
 "For ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "0"], "=", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5a89ba4a-b8bc-4144-bc6d-50ac58849420"],
 " this simplifies to"
}], "Text",
 CellChangeTimes->{{3.933160973828039*^9, 3.933160995674094*^9}, {
  3.9332154225910397`*^9, 3.933215428844832*^9}, {3.937402597639996*^9, 
  3.937402599774825*^9}},ExpressionUUID->"f072ea5b-8770-49e2-9aa4-\
3de8d9301567"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Sigma]", "minK3"], "/.", 
    RowBox[{"x0", "->", "0"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
     RowBox[{"N", ">", "0"}], ",", 
     RowBox[{"L", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.933159899740119*^9, 3.933159911330848*^9}, {
   3.933160417614614*^9, 3.933160426673092*^9}, {3.933160564371138*^9, 
   3.933160619021939*^9}, {3.933160659450979*^9, 3.93316066343372*^9}, 
   3.933160735851429*^9, {3.9332154459712143`*^9, 3.933215475983247*^9}, {
   3.9332155090586767`*^9, 3.933215515165368*^9}, {3.933232255680302*^9, 
   3.933232273510092*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"9f22d46f-e9c5-4afb-b93f-256ae173a2cc"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SqrtBox[
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["L", "2"], "+", 
       RowBox[{"8", " ", "b", " ", 
        SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["L", "2"], "+", 
       RowBox[{"12", " ", "b", " ", 
        SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["L", "2"], " ", "N"}]]]}]], "Output",
 CellChangeTimes->{{3.93321543365145*^9, 3.933215477026182*^9}, 
   3.933215516685862*^9, 3.93322111878472*^9, {3.933232256620352*^9, 
   3.933232273973428*^9}, 3.936947463799994*^9, 3.936947888634315*^9, 
   3.93694848740647*^9, 3.937024328711091*^9, 3.937025368944003*^9, 
   3.937025855454945*^9, 3.937029028671676*^9, 3.937041506761071*^9, 
   3.937124547651254*^9, 3.937307703888927*^9, 3.937402637244364*^9, 
   3.937403167118494*^9, 3.937405646307993*^9, 3.937406209029015*^9, 
   3.937409319175925*^9, 3.937409404482357*^9, 3.937463659714418*^9, 
   3.937468558411969*^9, 3.937544047000061*^9, 3.937547923966229*^9, 
   3.93788808508261*^9, 3.937905852869133*^9, 3.937969550163677*^9, 
   3.938056916549509*^9, 3.945253810280572*^9, 3.945329165773741*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"cfb7e718-09c9-4dad-8284-a01c6f6fd6b7"]
}, Open  ]],

Cell["which matches the known case.", "Text",
 CellChangeTimes->{{3.937402665641064*^9, 
  3.937402668999426*^9}},ExpressionUUID->"62569d3e-f287-4534-be07-\
23f6e79b69b5"],

Cell["\<\
Now let\[CloseCurlyQuote]s plot a comparison of the unknown and known \
backgrounds.\
\>", "Text",
 CellChangeTimes->{{3.937405484706236*^9, 
  3.937405496810252*^9}},ExpressionUUID->"f9cb66ec-f71f-419b-8315-\
9584d6fe0583"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"xx", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "->", "50"}], ",", 
     RowBox[{
      SubscriptBox["\[Sigma]", "q"], "->", "250"}], ",", 
     RowBox[{"b", "->", "0.01"}], ",", 
     RowBox[{"N", "->", "100"}]}], "}"}]}], ";", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Sigma]", "minK3sb"], "/.", "xx"}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "minK3"], "/.", "xx"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x0", ",", "0", ",", "25"}], "}"}], ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", " ", "Red"}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<b known\>\"", ",", " ", "\"\<b unknown\>\""}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"Left", ",", "Top"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "25"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "20"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Sigma]\), SubscriptBox[\(x\), \(0\)]]\) \
(nm)\>\"", ",", "None"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(x\), \(0\)]\) (nm)\>\"", ",", "None"}], 
        "}"}]}], "}"}]}], ",", 
    RowBox[{"Frame", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"True", ",", "False"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontSize", "->", "14"}], ",", 
       RowBox[{"FontFamily", "->", "\"\<Arial\>\""}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.93740552314729*^9, 3.937405611394815*^9}, {
   3.937405687935645*^9, 3.937405733668178*^9}, {3.937405850114705*^9, 
   3.937405850375953*^9}, 3.9374685622715797`*^9, {3.9378880878264093`*^9, 
   3.937888114244877*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"21bdced3-c8b1-4ced-8bb9-947b9e510ed5"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0, 0, 1], AbsoluteThickness[2], Opacity[1.], 
           LineBox[CompressedData["
1:eJwV1Xk01OsfB/AhWyJ9x778ZGaUSJgMJtHzuUVKUUR2175EGFGyFJLIml0I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            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
           LineBox[CompressedData["
1:eJwV1Xk41dkfB/Drdi1N/OqLhIzsRcKXSzfhfFRKC0kSCWO/RPZlJITEXFvI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            "]]},
          Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]], 
               Line[CompressedData["
1:eJwV1Xk01OsfB/AhWyJ9x778ZGaUSJgMJtHzuUVKUUR2175EGFGyFJLIml0I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                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Line[CompressedData["
1:eJwV1Xk41dkfB/Drdi1N/OqLhIzsRcKXSzfhfFRKC0kSCWO/RPZlJITEXFvI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                "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 25.}, {0., 20.}}, 
             "Frame" -> {{True, False}, {True, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, 
             "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
             "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 25.}, {0., 20.}}, 
            "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0},
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwV1Xk01OsfB/AhWyJ9x778ZGaUSJgMJtHzuUVKUUR2175EGFGyFJLIml0I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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJwV1Xk41dkfB/Drdi1N/OqLhIzsRcKXSzfhfFRKC0kSCWO/RPZlJITEXFvI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            "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 25.}, {0., 20.}}, 
         "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], InsetBox[
     TemplateBox[{"\"b known\"", "\"b unknown\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.06280000000000001] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.06280000000000001] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 14, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}]}], "}"}]}], 
           ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.01, 0.99}], ImageScaled[{0, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, False}, {True, False}},
   FrameLabel->{{
      FormBox[
       TagBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), SubscriptBox[\\(x\\), \
\\(0\\)]]\\) (nm)\"", HoldForm], TraditionalForm], None}, {
      FormBox[
       TagBox[
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(0\\)]\\) (nm)\"", HoldForm], 
       TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   LabelStyle->{FontSize -> 14, FontFamily -> "Arial"},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 25.}, {0., 20.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwV1Xk01OsfB/AhWyJ9x778ZGaUSJgMJtHzuUVKUUR2175EGFGyFJLIml0I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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJwV1Xk41dkfB/Drdi1N/OqLhIzsRcKXSzfhfFRKC0kSCWO/RPZlJITEXFvI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            "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 25.}, {0., 20.}}, 
         "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"], {
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{True, False}, {True, False}}, FrameLabel -> {{
         HoldForm[
         "\!\(\*SubscriptBox[\(\[Sigma]\), SubscriptBox[\(x\), \(0\)]]\) \
(nm)"], None}, {
         HoldForm["\!\(\*SubscriptBox[\(x\), \(0\)]\) (nm)"], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      LabelStyle -> {FontSize -> 14, FontFamily -> "Arial"}, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0., 25.}, {0., 20.}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[0, 0, 1]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[1, 0, 0]]}, {"b known", "b unknown"}, LegendMarkers -> None,
        LabelStyle -> {FontSize -> 14, FontFamily -> "Arial"}, LegendLayout -> 
       "Column"]], {Left, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.937405600877604*^9, 3.937405611763359*^9}, {
   3.937405649423048*^9, 3.937405734394665*^9}, 3.937405852267726*^9, 
   3.93740621281014*^9, 3.937409322012443*^9, 3.937409407231065*^9, 
   3.937463659763076*^9, 3.937468567176838*^9, 3.937544047980323*^9, 
   3.937547924844692*^9, {3.93788808950622*^9, 3.937888114632802*^9}, 
   3.937905855059288*^9, 3.937969551727962*^9, 3.938056918257326*^9, 
   3.945253810509883*^9, 3.945329166003552*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"c622bfdd-e7f8-4126-929b-7d004f5a552e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Localization precision in the presence of different background sources\
\>", "Subsection",
 CellChangeTimes->{{3.937024240966026*^9, 3.937024256145933*^9}, 
   3.9374691948677063`*^9},ExpressionUUID->"6b03e9cc-d63b-4664-9d1d-\
0ecb4037e115"],

Cell[CellGroupData[{

Cell["K=2", "Subsubsection",
 CellChangeTimes->{{3.9379058709152727`*^9, 
  3.9379058714875183`*^9}},ExpressionUUID->"0eef0f26-3e0f-41d3-a699-\
991aa52f2404"],

Cell[TextData[{
 "Let\[CloseCurlyQuote]s consider the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "0"], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "7af0544e-a422-4719-9b20-ac8498094514"],
 " case. We can convert b and N to background photons Nb and signal photons \
Nb by making the observation that Nb=2Ab and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"A", "="}], TraditionalForm]],ExpressionUUID->
  "5d2d73a3-d4e4-4682-8664-26a68517c0ec"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "s"], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"L", "/", "2"}], "-", "x0"}], ")"}], "2"], "/", 
        RowBox[{
         SubscriptBox["\[Sigma]", "q"], "^", "2"}]}], "/", "2"}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"L", "/", "2"}], "+", "x0"}], ")"}], "2"], "/", 
        RowBox[{
         SubscriptBox["\[Sigma]", "q"], "^", "2"}]}], "/", "2"}]}], ")"}]}], 
   TraditionalForm]],ExpressionUUID->"27ff493d-5d42-4465-a215-125e934e3e17"],
 "."
}], "Text",
 CellChangeTimes->{{3.937905875389811*^9, 
  3.937905887411158*^9}},ExpressionUUID->"abc9c544-1c8a-43a0-a217-\
4e0254ffba28"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "minK2sbNsNb"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "minK2sb"], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"b", "->", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["N", "b"], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"L", "/", "2"}], "-", "x0"}], ")"}], "^", "2"}], 
                 "/", 
                 RowBox[{
                  SubscriptBox["\[Sigma]", "q"], "^", "2"}]}], "/", "2"}], 
               ")"}], "+", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"x0", "-", 
                    RowBox[{"L", "/", "2"}]}], ")"}], "^", "2"}], "/", 
                 RowBox[{
                  SubscriptBox["\[Sigma]", "q"], "^", "2"}]}], "/", "2"}], 
               ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", 
              SubscriptBox["N", "s"]}], ")"}]}]}], ")"}]}], ",", 
        RowBox[{"N", "->", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["N", "b"], "+", 
           SubscriptBox["N", "s"]}], ")"}]}]}], "}"}]}], "/.", 
     RowBox[{"x0", "->", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"L", ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["N", "b"], ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["N", "s"], ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.937905893572044*^9, 3.937905910712908*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"685bfd4d-d770-4de9-8389-2589d692eea5"],

Cell[BoxData[
 FractionBox[
  RowBox[{"L", " ", 
   SqrtBox[
    RowBox[{
     SubscriptBox["N", "b"], "+", 
     SubscriptBox["N", "s"]}]]}], 
  RowBox[{"4", " ", 
   SubscriptBox["N", "s"]}]]], "Output",
 CellChangeTimes->{3.937905913775835*^9, 3.937969553663845*^9, 
  3.938056920203122*^9, 3.945253810874699*^9, 3.9453291660456257`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"0beafbf7-6ade-455c-8171-39b1eef73ef6"]
}, Open  ]],

Cell["\<\
In the first instance, let\[CloseCurlyQuote]s consider the case where \
background comes from a non-perfect 0. In this case, Ntot = Ns.\
\>", "Text",
 CellChangeTimes->{
  3.937906053951406*^9},ExpressionUUID->"35e7b269-a004-4d1d-8e40-\
2debd7991d6a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "minK2sbimperfect"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "minK2sb"], "/.", 
      RowBox[{"N", "->", 
       SubscriptBox["N", "s"]}]}], "/.", 
     RowBox[{"x0", "->", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"L", ">", "0"}], ",", 
      RowBox[{"b", ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["N", "s"], ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.937905926033181*^9, 3.937905927592208*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"f4b07de1-4765-41e6-9b65-1d335483939a"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["L", "2"], "+", 
   RowBox[{"8", " ", "b", " ", 
    SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], 
  RowBox[{"4", " ", "L", " ", 
   SqrtBox[
    SubscriptBox["N", "s"]]}]]], "Output",
 CellChangeTimes->{3.937905930462393*^9, 3.937969554834373*^9, 
  3.938056921973239*^9, 3.9452538108941097`*^9, 3.9453291663903923`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"ffce070f-566c-46f9-9e46-0bfb5ced5113"]
}, Open  ]],

Cell["\<\
Now let\[CloseCurlyQuote]s consider the case where background comes from \
out-of-focus fluorescence. In this case, we have to find the contribution \
from Ns and Nb.\
\>", "Text",
 CellChangeTimes->{
  3.93790606043324*^9},ExpressionUUID->"749ae6bc-40db-43d9-b83d-649abaed4fad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["b", "c"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["N", "b"], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"L", "/", "2"}], "-", "x0"}], ")"}], "^", "2"}], "/", 
            RowBox[{
             SubscriptBox["\[Sigma]", "q"], "^", "2"}]}], "/", "2"}], ")"}], 
         "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x0", "-", 
               RowBox[{"L", "/", "2"}]}], ")"}], "^", "2"}], "/", 
            RowBox[{
             SubscriptBox["\[Sigma]", "q"], "^", "2"}]}], "/", "2"}], ")"}]}],
         ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         SubscriptBox["N", "s"]}], ")"}]}]}], ")"}], "/.", 
    RowBox[{"x0", "->", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.937905942558632*^9, 3.937905944171085*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"2326a00e-2240-4f24-ab0b-eb343c04c785"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["L", "2"], " ", 
   SubscriptBox["N", "b"]}], 
  RowBox[{"8", " ", 
   SubscriptBox["N", "s"], " ", 
   SubsuperscriptBox["\[Sigma]", "q", "2"]}]]], "Output",
 CellChangeTimes->{3.937905944703326*^9, 3.937969556507035*^9, 
  3.9380569231020513`*^9, 3.9452538108996143`*^9, 3.945329166395644*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"fd36c6b5-4b93-4dc9-946c-ed6bc7db392a"]
}, Open  ]],

Cell[TextData[{
 "Using this, we observe that Nb = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"8", 
    RowBox[{
     SubscriptBox["bNs\[Sigma]", "q"], "/", 
     SuperscriptBox["L", "2"]}]}], TraditionalForm]],ExpressionUUID->
  "bb63b9da-262b-4c90-9254-e8dcc691db2e"],
 " for the K=2 case. We substitute this back in to find"
}], "Text",
 CellChangeTimes->{{3.937906069146172*^9, 
  3.937906074329033*^9}},ExpressionUUID->"5e445aed-3642-49e9-ab14-\
ad942f0206fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "minK2sbbackground"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[Sigma]", "minK2sb"], "/.", 
       RowBox[{"N", "->", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["N", "b"], "+", 
          SubscriptBox["N", "s"]}], ")"}]}]}], "/.", 
      RowBox[{"x0", "->", "0"}]}], "/.", 
     RowBox[{
      SubscriptBox["N", "b"], "->", 
      RowBox[{"(", 
       RowBox[{"8", "*", "b", "*", 
        SubscriptBox["N", "s"], "*", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[Sigma]", "q"], "2"], "/", 
         SuperscriptBox["L", "2"]}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"L", ">", "0"}], ",", 
      RowBox[{"b", ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["N", "s"], ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.937905952567787*^9, 3.937905958422921*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"a749e176-036a-4d67-a02c-b45cf1525950"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SqrtBox[
   FractionBox[
    RowBox[{
     SuperscriptBox["L", "2"], "+", 
     RowBox[{"8", " ", "b", " ", 
      SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], 
    SubscriptBox["N", "s"]]]}]], "Output",
 CellChangeTimes->{3.9379059637499*^9, 3.937969558016181*^9, 
  3.938056925040805*^9, 3.9452538109173393`*^9, 3.945329166414103*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"0c15a68d-77fa-4952-baa3-e8af98859362"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "minK2sbimperfect"], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"b", "->", "0.01"}], ",", 
        RowBox[{
         SubscriptBox["\[Sigma]", "q"], "->", "250"}], ",", 
        RowBox[{
         SubscriptBox["N", "s"], "->", "100"}]}], "}"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Sigma]", "minK2sbbackground"], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"b", "->", "0.01"}], ",", 
        RowBox[{
         SubscriptBox["\[Sigma]", "q"], "->", "250"}], ",", 
        RowBox[{
         SubscriptBox["N", "s"], "->", "100"}]}], "}"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"L", ",", "0", ",", "200"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", " ", "Red"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Imperfect zero\>\"", ",", "\"\<Out-of-focus background\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "200"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "20"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[Sigma]\), SubscriptBox[\(x\), \(0\)]]\) \
(nm)\>\"", ",", "None"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<L (nm)\>\"", ",", "None"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "->", "14"}], ",", 
      RowBox[{"FontFamily", "->", "\"\<Arial\>\""}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.937905974077538*^9, 3.937905976296062*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"a0c3dd0a-ea9b-4a26-9e27-1629be0418b5"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0, 0, 1], AbsoluteThickness[2], Opacity[1.], 
           LineBox[CompressedData["
1:eJwd13k4VO/7B3CE+uTYmRCy78kIZX/bd2bGiOy7sRQhZVcRSVJJSrRQoV0o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            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
           LineBox[CompressedData["
1:eJwV0nk8VXkUAPCHF3pIeNfWK7LlyfBeXppEvxMVyZKtQgye5coWUhJSZBnP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            "]]},
          Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]], 
               Line[CompressedData["
1:eJwd13k4VO/7B3CE+uTYmRCy78kIZX/bd2bGiOy7sRQhZVcRSVJJSrRQoV0o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                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Line[CompressedData["
1:eJwV0nk8VXkUAPCHF3pIeNfWK7LlyfBeXppEvxMVyZKtQgye5coWUhJSZBnP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                "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 200.}, {0., 20.}},
              "Frame" -> {{True, False}, {True, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, 
             "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
             "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 200.}, {0., 20.}}, 
            "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0},
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwd13k4VO/7B3CE+uTYmRCy78kIZX/bd2bGiOy7sRQhZVcRSVJJSrRQoV0o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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJwV0nk8VXkUAPCHF3pIeNfWK7LlyfBeXppEvxMVyZKtQgye5coWUhJSZBnP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            "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 200.}, {0., 20.}}, 
         "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], InsetBox[
     TemplateBox[{"\"Imperfect zero\"", "\"Out-of-focus background\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.06280000000000001] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.06280000000000001] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 14, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}]}], "}"}]}], 
           ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, False}, {True, False}},
   FrameLabel->{{
      FormBox[
       TagBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), SubscriptBox[\\(x\\), \
\\(0\\)]]\\) (nm)\"", HoldForm], TraditionalForm], None}, {
      FormBox[
       TagBox["\"L (nm)\"", HoldForm], TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   LabelStyle->{FontSize -> 14, FontFamily -> "Arial"},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 200.}, {0., 20.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwd13k4VO/7B3CE+uTYmRCy78kIZX/bd2bGiOy7sRQhZVcRSVJJSrRQoV0o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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJwV0nk8VXkUAPCHF3pIeNfWK7LlyfBeXppEvxMVyZKtQgye5coWUhJSZBnP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            "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 200.}, {0., 20.}}, 
         "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"], {
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{True, False}, {True, False}}, FrameLabel -> {{
         HoldForm[
         "\!\(\*SubscriptBox[\(\[Sigma]\), SubscriptBox[\(x\), \(0\)]]\) \
(nm)"], None}, {
         HoldForm["L (nm)"], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      LabelStyle -> {FontSize -> 14, FontFamily -> "Arial"}, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0., 200.}, {0., 20.}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[0, 0, 1]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[1, 0, 0]]}, {"Imperfect zero", "Out-of-focus background"}, 
       LegendMarkers -> None, 
       LabelStyle -> {FontSize -> 14, FontFamily -> "Arial"}, LegendLayout -> 
       "Column"]], {Right, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.9379059788464212`*^9, 3.9379695593596*^9, 
  3.938056926105834*^9, 3.9452538109751167`*^9, 3.9453291664726257`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"9f6a5a05-6f6a-4c32-880f-707ab393e5ca"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["K=3", "Subsubsection",
 CellChangeTimes->{{3.937905867860779*^9, 
  3.9379058681748657`*^9}},ExpressionUUID->"4cd201ac-19ba-4c50-9cd2-\
e6d64ca7e0b2"],

Cell[TextData[{
 "Let\[CloseCurlyQuote]s consider the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "0"], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "f8d10d9c-3d05-4502-86b7-14a946e29230"],
 " case. We can convert b and N to background photons Nb and signal photons \
Nb by making the observation that Nb=3Ab and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"A", "="}], TraditionalForm]],ExpressionUUID->
  "e7c1af43-90e3-4c62-83fd-d143bf7d2f59"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "s"], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"L", "/", "2"}], "-", "x0"}], ")"}], "2"], "/", 
        RowBox[{
         SubscriptBox["\[Sigma]", "q"], "^", "2"}]}], "/", "2"}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"L", "/", "2"}], "+", "x0"}], ")"}], "2"], "/", 
        RowBox[{
         SubscriptBox["\[Sigma]", "q"], "^", "2"}]}], "/", "2"}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "2"], "/", 
        RowBox[{
         SubscriptBox["\[Sigma]", "q"], "^", "2"}]}], "/", "2"}]}], ")"}]}], 
   TraditionalForm]],ExpressionUUID->"fa76e0d1-aded-4ac7-bd25-1bb8b4b1d17b"],
 "."
}], "Text",
 CellChangeTimes->{{3.9370242731305017`*^9, 3.937024279117097*^9}, {
  3.93702435184025*^9, 3.9370243632538757`*^9}, {3.9370245276102*^9, 
  3.937024566957376*^9}, {3.937024613703766*^9, 3.937024672885251*^9}, {
  3.937024818909902*^9, 3.937024852383071*^9}, {3.9370252030099893`*^9, 
  3.937025231847511*^9}, {3.937402640336123*^9, 
  3.937402642522848*^9}},ExpressionUUID->"f543c13d-c7fd-45b5-b22a-\
3216eaaf91d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "minK3sbNsNb"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "minK3sb"], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"b", "->", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["N", "b"], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"L", "/", "2"}], "-", "x0"}], ")"}], "^", "2"}], 
                 "/", 
                 RowBox[{
                  SubscriptBox["\[Sigma]", "q"], "^", "2"}]}], "/", "2"}], 
               ")"}], "+", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"x0", "-", 
                    RowBox[{"L", "/", "2"}]}], ")"}], "^", "2"}], "/", 
                 RowBox[{
                  SubscriptBox["\[Sigma]", "q"], "^", "2"}]}], "/", "2"}], 
               ")"}], "+", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"x0", "^", "2"}], "/", 
                 RowBox[{
                  SubscriptBox["\[Sigma]", "q"], "^", "2"}]}], "/", "2"}], 
               ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              SubscriptBox["N", "s"]}], ")"}]}]}], ")"}]}], ",", 
        RowBox[{"N", "->", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["N", "b"], "+", 
           SubscriptBox["N", "s"]}], ")"}]}]}], "}"}]}], "/.", 
     RowBox[{"x0", "->", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"L", ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["N", "b"], ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["N", "s"], ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.937406128354669*^9, 3.937406160107817*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"e2da7123-d297-47ef-a265-6bd7be9a63ed"],

Cell[BoxData[
 FractionBox[
  RowBox[{"L", " ", 
   SqrtBox[
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SubscriptBox["N", "b"]}], "3"], "+", 
     SubscriptBox["N", "s"]}]]}], 
  RowBox[{"4", " ", 
   SubscriptBox["N", "s"]}]]], "Output",
 CellChangeTimes->{
  3.937031689442174*^9, 3.937041519687251*^9, {3.9374061482732077`*^9, 
   3.937406160413817*^9}, 3.937406215880021*^9, 3.937406590680862*^9, 
   3.937409324005784*^9, 3.937409409394936*^9, 3.9374636649280577`*^9, 
   3.937468569395637*^9, 3.937544049472309*^9, 3.937547926643506*^9, 
   3.937888160946398*^9, 3.937969583380063*^9, 3.9380569276293163`*^9, 
   3.9452538110353603`*^9, 3.945329166532158*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"eef43a77-b3b1-4ad5-8e57-cbf28431964d"]
}, Open  ]],

Cell["\<\
In the first instance, let\[CloseCurlyQuote]s consider the case where \
background comes from a non-perfect 0. In this case, Ntot = Ns.\
\>", "Text",
 CellChangeTimes->{{3.937031560461326*^9, 
  3.9370315954774113`*^9}},ExpressionUUID->"bfcb2c04-5b9d-4f6a-a0b7-\
7384c2059c5a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "minK3sbimperfect"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "minK3sb"], "/.", 
      RowBox[{"N", "->", 
       SubscriptBox["N", "s"]}]}], "/.", 
     RowBox[{"x0", "->", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"L", ">", "0"}], ",", 
      RowBox[{"b", ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["N", "s"], ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.937024688587121*^9, 3.937024794665224*^9}, {
  3.937024910831499*^9, 3.937024943445209*^9}, {3.937025030136448*^9, 
  3.937025037909403*^9}, {3.937025087958405*^9, 3.9370250885775414`*^9}, {
  3.937025125664146*^9, 3.937025139419258*^9}, {3.937025246084346*^9, 
  3.937025339386344*^9}, {3.937025393639812*^9, 3.937025420326058*^9}, {
  3.937025478001345*^9, 3.9370254968945303`*^9}, {3.937031606274297*^9, 
  3.9370316233397713`*^9}, {3.9370316935245943`*^9, 3.937031701141747*^9}, {
  3.937406230085472*^9, 3.937406242779887*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"3266260d-9af5-426e-a6fc-d272cdd038c7"],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["L", "2"], "+", 
       RowBox[{"8", " ", "b", " ", 
        SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["L", "2"], "+", 
       RowBox[{"12", " ", "b", " ", 
        SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}]}], 
    SubscriptBox["N", "s"]]], 
  RowBox[{"4", " ", "L"}]]], "Output",
 CellChangeTimes->{{3.937024920735115*^9, 3.937024944467318*^9}, {
   3.93702503299821*^9, 3.93702504782493*^9}, 3.937025090428554*^9, {
   3.9370251293773518`*^9, 3.937025141063231*^9}, 3.937025302763802*^9, 
   3.937025341332374*^9, 3.937025377374187*^9, {3.93702541373483*^9, 
   3.937025422383078*^9}, {3.937025479402226*^9, 3.937025497462353*^9}, {
   3.937025804683837*^9, 3.93702581760925*^9}, 3.937025862475648*^9, 
   3.93702913218982*^9, 3.937031611288764*^9, {3.93703169499853*^9, 
   3.937031701568454*^9}, 3.937041521338367*^9, {3.9374062273528833`*^9, 
   3.93740624342231*^9}, 3.9374065933286133`*^9, 3.937409325897258*^9, 
   3.937409410991955*^9, 3.937463664983959*^9, 3.93746857201157*^9, 
   3.937544050720494*^9, 3.937547928012084*^9, 3.93788816238632*^9, 
   3.937969584893189*^9, 3.938056928710663*^9, 3.945253811069471*^9, 
   3.945329166567355*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"cf450835-6a48-42dd-abbb-64fe130d0489"]
}, Open  ]],

Cell["\<\
Now let\[CloseCurlyQuote]s consider the case where background comes from \
out-of-focus fluorescence. In this case, we have to find the contribution \
from Ns and Nb.\
\>", "Text",
 CellChangeTimes->{{3.937031626448703*^9, 3.937031641743266*^9}, {
  3.937031709969296*^9, 
  3.937031746523616*^9}},ExpressionUUID->"77c7ec82-78d2-45f8-b013-\
1422daa83da1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["b", "c"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["N", "b"], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"L", "/", "2"}], "-", "x0"}], ")"}], "^", "2"}], "/", 
            RowBox[{
             SubscriptBox["\[Sigma]", "q"], "^", "2"}]}], "/", "2"}], ")"}], 
         "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x0", "-", 
               RowBox[{"L", "/", "2"}]}], ")"}], "^", "2"}], "/", 
            RowBox[{
             SubscriptBox["\[Sigma]", "q"], "^", "2"}]}], "/", "2"}], ")"}], 
         "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x0", "^", "2"}], "/", 
            RowBox[{
             SubscriptBox["\[Sigma]", "q"], "^", "2"}]}], "/", "2"}], ")"}]}],
         ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         SubscriptBox["N", "s"]}], ")"}]}]}], ")"}], "/.", 
    RowBox[{"x0", "->", "0"}]}], "]"}]}]], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"46c148eb-58a2-4e34-a7b9-11afd336d0a6"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["L", "2"], " ", 
   SubscriptBox["N", "b"]}], 
  RowBox[{"12", " ", 
   SubscriptBox["N", "s"], " ", 
   SubsuperscriptBox["\[Sigma]", "q", "2"]}]]], "Output",
 CellChangeTimes->{3.937031748565492*^9, 3.937041523051231*^9, 
  3.937406269686972*^9, 3.937406594448556*^9, 3.937409327372285*^9, 
  3.937409413119432*^9, 3.937463664996892*^9, 3.937468573758183*^9, 
  3.937544052372189*^9, 3.937547929389351*^9, 3.937888163920035*^9, 
  3.937969586551051*^9, 3.938056930239027*^9, 3.945253811085534*^9, 
  3.945329166584993*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"2d792468-be4b-4b70-9dd6-9cd008782b66"]
}, Open  ]],

Cell[TextData[{
 "Using this, we observe that Nb = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"12", 
    RowBox[{
     SubscriptBox["bNs\[Sigma]", "q"], "/", 
     SuperscriptBox["L", "2"]}]}], TraditionalForm]],ExpressionUUID->
  "c37663f5-c589-4d93-9fa9-cfcbc605c8dd"],
 " for the K=3 case. We substitute this back in to find"
}], "Text",
 CellChangeTimes->{{3.937031753285063*^9, 3.937031769102232*^9}, {
  3.937031825998459*^9, 3.937031847869693*^9}, {3.937468583512267*^9, 
  3.937468613485048*^9}},ExpressionUUID->"7cd94645-fb71-4d7b-abe9-\
35d4cca46228"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "minK3sbbackground"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[Sigma]", "minK3sb"], "/.", 
       RowBox[{"N", "->", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["N", "b"], "+", 
          SubscriptBox["N", "s"]}], ")"}]}]}], "/.", 
      RowBox[{"x0", "->", "0"}]}], "/.", 
     RowBox[{
      SubscriptBox["N", "b"], "->", 
      RowBox[{"(", 
       RowBox[{"12", "*", "b", "*", 
        SubscriptBox["N", "s"], "*", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[Sigma]", "q"], "2"], "/", 
         SuperscriptBox["L", "2"]}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"L", ">", "0"}], ",", 
      RowBox[{"b", ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["N", "s"], ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.937031714511278*^9, 3.937031716644306*^9}, {
  3.9370317981956882`*^9, 3.937031864862417*^9}, {3.937406277111628*^9, 
  3.937406286852956*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"448c12c4-643c-412b-b34c-abdce189044f"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SqrtBox[
   FractionBox[
    RowBox[{
     SuperscriptBox["L", "2"], "+", 
     RowBox[{"8", " ", "b", " ", 
      SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], 
    SubscriptBox["N", "s"]]]}]], "Output",
 CellChangeTimes->{
  3.937031865276936*^9, 3.937041524524477*^9, {3.9374062730094757`*^9, 
   3.937406287642981*^9}, {3.93740658441529*^9, 3.937406596099703*^9}, 
   3.937409329247767*^9, 3.9374094143666973`*^9, 3.9374636650118933`*^9, 
   3.937468575607347*^9, 3.9375440536202173`*^9, 3.937547930624279*^9, 
   3.937888165918563*^9, 3.9379695879561243`*^9, 3.938056931773258*^9, 
   3.945253811103565*^9, 3.945329166604773*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"197f42be-0dcc-48fc-8341-16df565f0344"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "minK3sbimperfect"], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"b", "->", "0.01"}], ",", 
        RowBox[{
         SubscriptBox["\[Sigma]", "q"], "->", "250"}], ",", 
        RowBox[{
         SubscriptBox["N", "s"], "->", "100"}]}], "}"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Sigma]", "minK3sbbackground"], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"b", "->", "0.01"}], ",", 
        RowBox[{
         SubscriptBox["\[Sigma]", "q"], "->", "250"}], ",", 
        RowBox[{
         SubscriptBox["N", "s"], "->", "100"}]}], "}"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"L", ",", "0", ",", "200"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", " ", "Red"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Imperfect zero\>\"", ",", "\"\<Out-of-focus background\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "200"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "20"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[Sigma]\), SubscriptBox[\(x\), \(0\)]]\) \
(nm)\>\"", ",", "None"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<L (nm)\>\"", ",", "None"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "->", "14"}], ",", 
      RowBox[{"FontFamily", "->", "\"\<Arial\>\""}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.937031881650035*^9, 3.937032004468755*^9}, 
   3.937032132561825*^9, 3.937032268979083*^9, {3.937032304739211*^9, 
   3.9370323059030437`*^9}, {3.937406546980618*^9, 3.937406568513547*^9}, {
   3.937406602646975*^9, 3.937406606250004*^9}, {3.937406677531748*^9, 
   3.9374066833862333`*^9}, {3.937888167872306*^9, 3.9378881746203*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"7ecd9adc-95a8-4850-8208-7d196c63f9e6"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0, 0, 1], AbsoluteThickness[2], Opacity[1.], 
           LineBox[CompressedData["
1:eJwd13c81d8fB3ANpNQdtihUspJdmS9btnuvTQnVtfeKZFRGJTshRRokklH2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            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
           LineBox[CompressedData["
1:eJwV0nk8VXkUAPCHF3pIeNfWK7LlyfBeXppEvxMVyZKtQgye5coWUhJSZBnP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            "]]},
          Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]], 
               Line[CompressedData["
1:eJwd13c81d8fB3ANpNQdtihUspJdmS9btnuvTQnVtfeKZFRGJTshRRokklH2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                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Line[CompressedData["
1:eJwV0nk8VXkUAPCHF3pIeNfWK7LlyfBeXppEvxMVyZKtQgye5coWUhJSZBnP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                "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 200.}, {0., 20.}},
              "Frame" -> {{True, False}, {True, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, 
             "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
             "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 200.}, {0., 20.}}, 
            "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0},
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwd13c81d8fB3ANpNQdtihUspJdmS9btnuvTQnVtfeKZFRGJTshRRokklH2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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJwV0nk8VXkUAPCHF3pIeNfWK7LlyfBeXppEvxMVyZKtQgye5coWUhJSZBnP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            "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 200.}, {0., 20.}}, 
         "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], InsetBox[
     TemplateBox[{"\"Imperfect zero\"", "\"Out-of-focus background\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.06280000000000001] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.06280000000000001] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 14, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}]}], "}"}]}], 
           ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, False}, {True, False}},
   FrameLabel->{{
      FormBox[
       TagBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), SubscriptBox[\\(x\\), \
\\(0\\)]]\\) (nm)\"", HoldForm], TraditionalForm], None}, {
      FormBox[
       TagBox["\"L (nm)\"", HoldForm], TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   LabelStyle->{FontSize -> 14, FontFamily -> "Arial"},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 200.}, {0., 20.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwd13c81d8fB3ANpNQdtihUspJdmS9btnuvTQnVtfeKZFRGJTshRRokklH2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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJwV0nk8VXkUAPCHF3pIeNfWK7LlyfBeXppEvxMVyZKtQgye5coWUhJSZBnP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            "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 200.}, {0., 20.}}, 
         "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"], {
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{True, False}, {True, False}}, FrameLabel -> {{
         HoldForm[
         "\!\(\*SubscriptBox[\(\[Sigma]\), SubscriptBox[\(x\), \(0\)]]\) \
(nm)"], None}, {
         HoldForm["L (nm)"], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      LabelStyle -> {FontSize -> 14, FontFamily -> "Arial"}, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0., 200.}, {0., 20.}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[0, 0, 1]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[1, 0, 0]]}, {"Imperfect zero", "Out-of-focus background"}, 
       LegendMarkers -> None, 
       LabelStyle -> {FontSize -> 14, FontFamily -> "Arial"}, LegendLayout -> 
       "Column"]], {Right, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.9370319645791388`*^9, 3.937032005637741*^9, 3.937032133084873*^9, 
   3.937032269342778*^9, 3.937032306448186*^9, 3.937041531370329*^9, 
   3.937406292935876*^9, {3.937406571507234*^9, 3.937406606922663*^9}, 
   3.9374066839883823`*^9, 3.937409331005105*^9, 3.937409415937332*^9, 
   3.937463665058793*^9, 3.937468580869124*^9, 3.937544055399885*^9, 
   3.937547931830973*^9, {3.93788816850539*^9, 3.937888174979803*^9}, 
   3.937969589590788*^9, 3.938056933755226*^9, 3.945253811149198*^9, 
   3.94532916665178*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"a7973d2a-c0c7-415d-9d3e-aeade07c1c95"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Maximum", "Subsection",
 CellChangeTimes->{{3.933151276945174*^9, 3.93315127742382*^9}, {
  3.937307988594363*^9, 
  3.937307988985159*^9}},ExpressionUUID->"7f668f13-df88-4f16-8e81-\
e9c15be93c6b"],

Cell["\<\
Suppose we use the Gaussian function to approximate the Airy maxima\
\>", "Text",
 CellChangeTimes->{{3.9374078378279343`*^9, 
  3.937407851592516*^9}},ExpressionUUID->"449064a7-04a1-41fd-859f-\
6996672faec0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["f", "Gauss"], "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"A", "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x0", "-", "x"}], ")"}], "^", "2"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", 
        SubscriptBox["\[Sigma]", "q"], "*", 
        SubscriptBox["\[Sigma]", "q"]}], ")"}]}], "]"}]}], "+", 
   RowBox[{"A", "*", "b"}]}]}]], "Input",
 CellChangeTimes->{{3.9374078801028433`*^9, 3.937407881771566*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"475af756-b645-4e1e-8bb7-9e4aa7c2843b"],

Cell["\<\
The first order approximation of the localization precision is\
\>", "Text",
 CellChangeTimes->{
  3.937407857646858*^9},ExpressionUUID->"9a2c5b46-9f3f-4e39-bbfe-\
0d4c5d9513cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["dx", 
   RowBox[{"0", ",", "Gauss"}]], " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "N", "]"}]}], "*", 
       RowBox[{
        RowBox[{
         SubscriptBox["f", "Gauss"], "[", "x", "]"}], "/", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["f", "Gauss"], "[", "x", "]"}], ",", "x0"}], 
         "]"}]}]}], ")"}], "/.", 
     RowBox[{"x", "->", "0"}]}], "/.", 
    RowBox[{"b", "->", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.937407862953058*^9, 3.937407871048492*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"6d79f16c-5814-46ac-925c-46d57190149e"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   SubsuperscriptBox["\[Sigma]", "q", "2"], 
   RowBox[{
    SqrtBox["N"], " ", "x0"}]]}]], "Output",
 CellChangeTimes->{{3.937407875004696*^9, 3.937407885489821*^9}, 
   3.937409334203231*^9, 3.9374094189757967`*^9, 3.9374636792420273`*^9, 
   3.937468599768759*^9, 3.937544058998092*^9, 3.937547935124274*^9, 
   3.93788821818192*^9, 3.937969592334957*^9, 3.938056936196581*^9, 
   3.9452538113047323`*^9, 3.9453291667842417`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"d2e989cc-2e2a-4e27-a52f-58daa8c3a478"]
}, Open  ]],

Cell["We can compare this to the minimum approximation:", "Text",
 CellChangeTimes->{{3.937408147632568*^9, 3.9374081634526978`*^9}, {
  3.937463719814788*^9, 
  3.93746374390184*^9}},ExpressionUUID->"7cc82d36-98c6-432e-9ad4-\
4075539b0216"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xx", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "q"], "->", "250"}], ",", 
     RowBox[{"N", "->", "100"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["dx", 
       RowBox[{"0", ",", "quad"}]], " ", "/.", "xx"}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["dx", 
        RowBox[{"0", ",", "Gauss"}]]}], "/.", "xx"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x0", ",", "0", ",", "250"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", "Red"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "250"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "175"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<Minimum\>\"", ",", "\"\<Maximum\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[Delta]x\), \(0\)]\) (nm)\>\"", ",", 
        "None"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(x\), \(0\)]\) (nm)\>\"", ",", "None"}], 
       "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "->", "14"}], ",", 
      RowBox[{"FontFamily", "->", "\"\<Arial\>\""}]}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.937408191918188*^9, 3.937408211660983*^9}, {
  3.937408242320877*^9, 3.937408335882657*^9}, {3.937409368132*^9, 
  3.937409368488951*^9}, {3.937411783884728*^9, 3.937411785346523*^9}, {
  3.9374636318088*^9, 3.937463639349358*^9}, {3.93746368270462*^9, 
  3.937463699052642*^9}, {3.937888219488686*^9, 3.93788825635367*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"8298b259-fbb8-41e0-901a-ad76b47b8e01"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0, 0, 1], AbsoluteThickness[2], Opacity[1.], 
           LineBox[CompressedData["
1:eJwVjnk0VAsAhydNlkoZUki2IddSKG0y7k9ZokEkT4rKMjMG91pDJCFyUrZS
PQ9DkZNXPB2JsiRReh3Scmz1UqfilWLQyNbr/fGd78/v0/al3QKkGAyG0y/+
92fxLNeO99KKnTl3pVAj2yq8NHajTfEtslbWQDNEQJMxS0Z4qsUPyOaYm1cJ
wQkyrrGMwSx+Tj40DeNLCzLJuYvJTj9E78lHGd27JvlFZCNTPD4uGic7LJLr
vvArSY3tBvZjooXoyO4PG+I3kc6vWke/iZTg2CDj/JHfSSI7eYltpC6eym+W
Y3q/JVnjHlXZfuthnWnbfM1liLS6G+N6XMEcASbT8mbyo6QoovHGgOc2OBkE
jK20nyDfOLzunrGzQvWL41GPt06RAbuPjfh2WsNS0bCSeWKWtK6XMDspG/Bn
cgpKPRlYcmeQsXrQDnTbp42VTlIwGrOnLE87IN1LWm8umAmLOrVmjhQXvu1x
PDOBNCodDum10c5ollF1Ddovi4bFCvOs9D0wYSXmDUcuhtqdsv6qB67wHucY
OwcvhU7yTFi9yl4UFD5Ul5xdBp8NcjlpfHdUn7Po73ZTAMvA6Wpr0T5E1nP2
FHBZoDkudLDYA00dpeL0A4qwuZxmnLLeE0L7bQ2BnkpoVUwokT61HwXlZjVB
whWIDl1Xwn3phdzxhpOh0cooVlY6L7X8IIauRx0VhK9EdM9tK7afN9rsci4l
Ja1C67us/lsiHzBd+t5lJqrA5hlbSrbnEJjWtxeIYlVxh6oPfX/+MM6ukjh1
p6khXSWh99iGI4jy8muRJK+G6TNRof3rI/h00tyfvKCO0Zki4nuKL9RyL/el
F69BsGN9xUFtP9xQMIxtz9dAw7WNZ6Y6/PAoXNNWv0ITHcQjP26gP0q0ROoc
dy2Mrd62IIkZgPvx0wxBlxZG1sjNfPkzALq7ZWbZv2mjdOfEyHJHHmo7Dc70
vtDGhhgrjmCCh8y2eVMtbx3EdV05FZPLR17EsPDwgA5e//4hR2giQIKyxnKd
/WwoR6bOZvcIUGGwqCPyLRtyYTsOhR0NhOzEAtX7PrrojvfWSNUWotz0r4TC
T7qomXYviX8shJHvdee5ED3s/YOvacQLwoBDXfW+z3po5/ZOLVMIxvMrx9aR
EWvxXYv35PrNYEzdcrXUEa8Fye/0JRxDwKgLr0ml9OFz76JHvzgEXFM72/hJ
fWzdFLfTLotCu7dJYFAEgVdxOwwX5VJQ9BPcLYgiENUix2q9QMFHUCzfFU2g
2uXSG+t8CpPhStXm8QSMhTWxnDIKuqcl03MpBLSKvlWa36OQWN2UkZVHQE7O
X509RGG7zJ6qmjoC5S5GC9/9SyFtabrU0F0CdnniYdEIhW5Wi7taI4EU9sla
jXEKQnXzHwktBOY5hW5q8xQumans2PWEgDi85zRrBY3JA2+f9w0QyKorortW
0sAR1bXy/xAwYfA9MlVpZPDcYshBAsFnJ9nymjR0w1rVr34g8PGaYpOsIQ23
1PKAkK+/el97S9uNaRScGawtGiXA3lSckWpCYzhLbXG3mMDhFhMv5iYaifkZ
NzdLfv3ISvBgC42/RQ8ZgT8IFLg06idZ0FApm3fLnyFgmXdqmTWHhn/FltKn
cwT6BriTP0kalVWhkp8/CfwHEIIf6Q==
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
           LineBox[CompressedData["
1:eJwVkn081IcDx89DuksSUVKddMtDDIm2bxyfc+dwnU4ep+OceyBPd+Q2WtYv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            "]]},
          Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]], 
               Line[CompressedData["
1:eJwVjnk0VAsAhydNlkoZUki2IddSKG0y7k9ZokEkT4rKMjMG91pDJCFyUrZS
PQ9DkZNXPB2JsiRReh3Scmz1UqfilWLQyNbr/fGd78/v0/al3QKkGAyG0y/+
92fxLNeO99KKnTl3pVAj2yq8NHajTfEtslbWQDNEQJMxS0Z4qsUPyOaYm1cJ
wQkyrrGMwSx+Tj40DeNLCzLJuYvJTj9E78lHGd27JvlFZCNTPD4uGic7LJLr
vvArSY3tBvZjooXoyO4PG+I3kc6vWke/iZTg2CDj/JHfSSI7eYltpC6eym+W
Y3q/JVnjHlXZfuthnWnbfM1liLS6G+N6XMEcASbT8mbyo6QoovHGgOc2OBkE
jK20nyDfOLzunrGzQvWL41GPt06RAbuPjfh2WsNS0bCSeWKWtK6XMDspG/Bn
cgpKPRlYcmeQsXrQDnTbp42VTlIwGrOnLE87IN1LWm8umAmLOrVmjhQXvu1x
PDOBNCodDum10c5ollF1Ddovi4bFCvOs9D0wYSXmDUcuhtqdsv6qB67wHucY
OwcvhU7yTFi9yl4UFD5Ul5xdBp8NcjlpfHdUn7Po73ZTAMvA6Wpr0T5E1nP2
FHBZoDkudLDYA00dpeL0A4qwuZxmnLLeE0L7bQ2BnkpoVUwokT61HwXlZjVB
whWIDl1Xwn3phdzxhpOh0cooVlY6L7X8IIauRx0VhK9EdM9tK7afN9rsci4l
Ja1C67us/lsiHzBd+t5lJqrA5hlbSrbnEJjWtxeIYlVxh6oPfX/+MM6ukjh1
p6khXSWh99iGI4jy8muRJK+G6TNRof3rI/h00tyfvKCO0Zki4nuKL9RyL/el
F69BsGN9xUFtP9xQMIxtz9dAw7WNZ6Y6/PAoXNNWv0ITHcQjP26gP0q0ROoc
dy2Mrd62IIkZgPvx0wxBlxZG1sjNfPkzALq7ZWbZv2mjdOfEyHJHHmo7Dc70
vtDGhhgrjmCCh8y2eVMtbx3EdV05FZPLR17EsPDwgA5e//4hR2giQIKyxnKd
/WwoR6bOZvcIUGGwqCPyLRtyYTsOhR0NhOzEAtX7PrrojvfWSNUWotz0r4TC
T7qomXYviX8shJHvdee5ED3s/YOvacQLwoBDXfW+z3po5/ZOLVMIxvMrx9aR
EWvxXYv35PrNYEzdcrXUEa8Fye/0JRxDwKgLr0ml9OFz76JHvzgEXFM72/hJ
fWzdFLfTLotCu7dJYFAEgVdxOwwX5VJQ9BPcLYgiENUix2q9QMFHUCzfFU2g
2uXSG+t8CpPhStXm8QSMhTWxnDIKuqcl03MpBLSKvlWa36OQWN2UkZVHQE7O
X509RGG7zJ6qmjoC5S5GC9/9SyFtabrU0F0CdnniYdEIhW5Wi7taI4EU9sla
jXEKQnXzHwktBOY5hW5q8xQumans2PWEgDi85zRrBY3JA2+f9w0QyKorortW
0sAR1bXy/xAwYfA9MlVpZPDcYshBAsFnJ9nymjR0w1rVr34g8PGaYpOsIQ23
1PKAkK+/el97S9uNaRScGawtGiXA3lSckWpCYzhLbXG3mMDhFhMv5iYaifkZ
NzdLfv3ISvBgC42/RQ8ZgT8IFLg06idZ0FApm3fLnyFgmXdqmTWHhn/FltKn
cwT6BriTP0kalVWhkp8/CfwHEIIf6Q==
                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Line[CompressedData["
1:eJwVkn081IcDx89DuksSUVKddMtDDIm2bxyfc+dwnU4ep+OceyBPd+Q2WtYv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                "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0., 250.}, {0., 175.}}, 
             "Frame" -> {{True, False}, {True, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, 
             "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
             "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 250.}, {0., 175.}},
             "Frame" -> {{True, False}, {True, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, 
            "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwVjnk0VAsAhydNlkoZUki2IddSKG0y7k9ZokEkT4rKMjMG91pDJCFyUrZS
PQ9DkZNXPB2JsiRReh3Scmz1UqfilWLQyNbr/fGd78/v0/al3QKkGAyG0y/+
92fxLNeO99KKnTl3pVAj2yq8NHajTfEtslbWQDNEQJMxS0Z4qsUPyOaYm1cJ
wQkyrrGMwSx+Tj40DeNLCzLJuYvJTj9E78lHGd27JvlFZCNTPD4uGic7LJLr
vvArSY3tBvZjooXoyO4PG+I3kc6vWke/iZTg2CDj/JHfSSI7eYltpC6eym+W
Y3q/JVnjHlXZfuthnWnbfM1liLS6G+N6XMEcASbT8mbyo6QoovHGgOc2OBkE
jK20nyDfOLzunrGzQvWL41GPt06RAbuPjfh2WsNS0bCSeWKWtK6XMDspG/Bn
cgpKPRlYcmeQsXrQDnTbp42VTlIwGrOnLE87IN1LWm8umAmLOrVmjhQXvu1x
PDOBNCodDum10c5ollF1Ddovi4bFCvOs9D0wYSXmDUcuhtqdsv6qB67wHucY
OwcvhU7yTFi9yl4UFD5Ul5xdBp8NcjlpfHdUn7Po73ZTAMvA6Wpr0T5E1nP2
FHBZoDkudLDYA00dpeL0A4qwuZxmnLLeE0L7bQ2BnkpoVUwokT61HwXlZjVB
whWIDl1Xwn3phdzxhpOh0cooVlY6L7X8IIauRx0VhK9EdM9tK7afN9rsci4l
Ja1C67us/lsiHzBd+t5lJqrA5hlbSrbnEJjWtxeIYlVxh6oPfX/+MM6ukjh1
p6khXSWh99iGI4jy8muRJK+G6TNRof3rI/h00tyfvKCO0Zki4nuKL9RyL/el
F69BsGN9xUFtP9xQMIxtz9dAw7WNZ6Y6/PAoXNNWv0ITHcQjP26gP0q0ROoc
dy2Mrd62IIkZgPvx0wxBlxZG1sjNfPkzALq7ZWbZv2mjdOfEyHJHHmo7Dc70
vtDGhhgrjmCCh8y2eVMtbx3EdV05FZPLR17EsPDwgA5e//4hR2giQIKyxnKd
/WwoR6bOZvcIUGGwqCPyLRtyYTsOhR0NhOzEAtX7PrrojvfWSNUWotz0r4TC
T7qomXYviX8shJHvdee5ED3s/YOvacQLwoBDXfW+z3po5/ZOLVMIxvMrx9aR
EWvxXYv35PrNYEzdcrXUEa8Fye/0JRxDwKgLr0ml9OFz76JHvzgEXFM72/hJ
fWzdFLfTLotCu7dJYFAEgVdxOwwX5VJQ9BPcLYgiENUix2q9QMFHUCzfFU2g
2uXSG+t8CpPhStXm8QSMhTWxnDIKuqcl03MpBLSKvlWa36OQWN2UkZVHQE7O
X509RGG7zJ6qmjoC5S5GC9/9SyFtabrU0F0CdnniYdEIhW5Wi7taI4EU9sla
jXEKQnXzHwktBOY5hW5q8xQumans2PWEgDi85zRrBY3JA2+f9w0QyKorortW
0sAR1bXy/xAwYfA9MlVpZPDcYshBAsFnJ9nymjR0w1rVr34g8PGaYpOsIQ23
1PKAkK+/el97S9uNaRScGawtGiXA3lSckWpCYzhLbXG3mMDhFhMv5iYaifkZ
NzdLfv3ISvBgC42/RQ8ZgT8IFLg06idZ0FApm3fLnyFgmXdqmTWHhn/FltKn
cwT6BriTP0kalVWhkp8/CfwHEIIf6Q==
            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJwVkn081IcDx89DuksSUVKddMtDDIm2bxyfc+dwnU4ep+OceyBPd+Q2WtYv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            "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 250.}, {0., 175.}}, 
         "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], InsetBox[
     TemplateBox[{"\"Minimum\"", "\"Maximum\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.06280000000000001] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.06280000000000001] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 14, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}]}], "}"}]}], 
           ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, False}, {True, False}},
   FrameLabel->{{
      FormBox[
       TagBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Delta]x\\), \\(0\\)]\\) (nm)\"", 
        HoldForm], TraditionalForm], None}, {
      FormBox[
       TagBox[
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(0\\)]\\) (nm)\"", HoldForm], 
       TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   LabelStyle->{FontSize -> 14, FontFamily -> "Arial"},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 250.}, {0., 175.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwVjnk0VAsAhydNlkoZUki2IddSKG0y7k9ZokEkT4rKMjMG91pDJCFyUrZS
PQ9DkZNXPB2JsiRReh3Scmz1UqfilWLQyNbr/fGd78/v0/al3QKkGAyG0y/+
92fxLNeO99KKnTl3pVAj2yq8NHajTfEtslbWQDNEQJMxS0Z4qsUPyOaYm1cJ
wQkyrrGMwSx+Tj40DeNLCzLJuYvJTj9E78lHGd27JvlFZCNTPD4uGic7LJLr
vvArSY3tBvZjooXoyO4PG+I3kc6vWke/iZTg2CDj/JHfSSI7eYltpC6eym+W
Y3q/JVnjHlXZfuthnWnbfM1liLS6G+N6XMEcASbT8mbyo6QoovHGgOc2OBkE
jK20nyDfOLzunrGzQvWL41GPt06RAbuPjfh2WsNS0bCSeWKWtK6XMDspG/Bn
cgpKPRlYcmeQsXrQDnTbp42VTlIwGrOnLE87IN1LWm8umAmLOrVmjhQXvu1x
PDOBNCodDum10c5ollF1Ddovi4bFCvOs9D0wYSXmDUcuhtqdsv6qB67wHucY
OwcvhU7yTFi9yl4UFD5Ul5xdBp8NcjlpfHdUn7Po73ZTAMvA6Wpr0T5E1nP2
FHBZoDkudLDYA00dpeL0A4qwuZxmnLLeE0L7bQ2BnkpoVUwokT61HwXlZjVB
whWIDl1Xwn3phdzxhpOh0cooVlY6L7X8IIauRx0VhK9EdM9tK7afN9rsci4l
Ja1C67us/lsiHzBd+t5lJqrA5hlbSrbnEJjWtxeIYlVxh6oPfX/+MM6ukjh1
p6khXSWh99iGI4jy8muRJK+G6TNRof3rI/h00tyfvKCO0Zki4nuKL9RyL/el
F69BsGN9xUFtP9xQMIxtz9dAw7WNZ6Y6/PAoXNNWv0ITHcQjP26gP0q0ROoc
dy2Mrd62IIkZgPvx0wxBlxZG1sjNfPkzALq7ZWbZv2mjdOfEyHJHHmo7Dc70
vtDGhhgrjmCCh8y2eVMtbx3EdV05FZPLR17EsPDwgA5e//4hR2giQIKyxnKd
/WwoR6bOZvcIUGGwqCPyLRtyYTsOhR0NhOzEAtX7PrrojvfWSNUWotz0r4TC
T7qomXYviX8shJHvdee5ED3s/YOvacQLwoBDXfW+z3po5/ZOLVMIxvMrx9aR
EWvxXYv35PrNYEzdcrXUEa8Fye/0JRxDwKgLr0ml9OFz76JHvzgEXFM72/hJ
fWzdFLfTLotCu7dJYFAEgVdxOwwX5VJQ9BPcLYgiENUix2q9QMFHUCzfFU2g
2uXSG+t8CpPhStXm8QSMhTWxnDIKuqcl03MpBLSKvlWa36OQWN2UkZVHQE7O
X509RGG7zJ6qmjoC5S5GC9/9SyFtabrU0F0CdnniYdEIhW5Wi7taI4EU9sla
jXEKQnXzHwktBOY5hW5q8xQumans2PWEgDi85zRrBY3JA2+f9w0QyKorortW
0sAR1bXy/xAwYfA9MlVpZPDcYshBAsFnJ9nymjR0w1rVr34g8PGaYpOsIQ23
1PKAkK+/el97S9uNaRScGawtGiXA3lSckWpCYzhLbXG3mMDhFhMv5iYaifkZ
NzdLfv3ISvBgC42/RQ8ZgT8IFLg06idZ0FApm3fLnyFgmXdqmTWHhn/FltKn
cwT6BriTP0kalVWhkp8/CfwHEIIf6Q==
            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJwVkn081IcDx89DuksSUVKddMtDDIm2bxyfc+dwnU4ep+OceyBPd+Q2WtYv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            "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 250.}, {0., 175.}}, 
         "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"], {
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{True, False}, {True, False}}, FrameLabel -> {{
         HoldForm["\!\(\*SubscriptBox[\(\[Delta]x\), \(0\)]\) (nm)"], None}, {
        
         HoldForm["\!\(\*SubscriptBox[\(x\), \(0\)]\) (nm)"], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      LabelStyle -> {FontSize -> 14, FontFamily -> "Arial"}, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0., 250.}, {0., 175.}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[0, 0, 1]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[1, 0, 0]]}, {"Minimum", "Maximum"}, LegendMarkers -> None, 
       LabelStyle -> {FontSize -> 14, FontFamily -> "Arial"}, LegendLayout -> 
       "Column"]], {Right, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.937408254800905*^9, 3.937408296843047*^9}, 
   3.937408337253675*^9, 3.937409336667594*^9, 3.937409369125305*^9, 
   3.937409420320958*^9, 3.937411785960949*^9, {3.937463633186524*^9, 
   3.937463640028213*^9}, {3.937463679282628*^9, 3.937463699662706*^9}, 
   3.937463748376266*^9, 3.937468617545471*^9, 3.9375440608288317`*^9, 
   3.937547936525955*^9, {3.937888222895514*^9, 3.937888256837595*^9}, 
   3.937888299255576*^9, 3.937969593717869*^9, 3.9380569376960783`*^9, 
   3.945253811413412*^9, 3.945329166818941*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"a4f4796b-cc31-44eb-8956-6264a61eb7e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Maximum with a known background", "Subsubsection",
 CellChangeTimes->{{3.937408922281781*^9, 
  3.937408927735949*^9}},ExpressionUUID->"ef083930-288f-4e1c-96c5-\
6a498e72327a"],

Cell["\<\
Let\[CloseCurlyQuote]s consider the negative quadratic equation, an expansion \
of the 1D Gaussian.\
\>", "Text",
 CellChangeTimes->{{3.933151308026365*^9, 3.933151315999314*^9}, {
  3.933220737600458*^9, 3.933220742156397*^9}, {3.936948158225404*^9, 
  3.936948158928934*^9}},ExpressionUUID->"2f35db6d-7211-4d4e-8b80-\
9447ed052493"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"A", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", "x", ")"}], "^", "2"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         SubscriptBox["\[Sigma]", "q"], "*", 
         SubscriptBox["\[Sigma]", "q"]}], ")"}]}], "]"}]}], "+", 
    RowBox[{"A", "*", "b"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.933220609294639*^9, 3.933220668121499*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"08009ab0-7a5a-4479-b9d0-ecd2d120df13"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"A", "+", 
     RowBox[{"A", " ", "b"}]}], ")"}], "-", 
   FractionBox[
    RowBox[{"A", " ", 
     SuperscriptBox["x", "2"]}], 
    RowBox[{"2", " ", 
     SubsuperscriptBox["\[Sigma]", "q", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "3"],
    SeriesData[$CellContext`x, 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 
   0, {$CellContext`A + $CellContext`A $CellContext`b, 0, 
    Rational[-1, 2] $CellContext`A 
    Subscript[$CellContext`\[Sigma], $CellContext`q]^(-2)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.93322063552277*^9, 3.933220670442915*^9}, 
   3.93694776285148*^9, 3.936947895707295*^9, 3.936948494766361*^9, 
   3.937041528402462*^9, 3.937307896324349*^9, {3.937408991557334*^9, 
   3.937409009090269*^9}, 3.937409149159503*^9, 3.937409422814538*^9, 
   3.937463679305621*^9, 3.9374637533901987`*^9, 3.937468619719317*^9, 
   3.937544097132715*^9, 3.937547939349524*^9, 3.937888361430827*^9, 
   3.937969599239849*^9, 3.938056939201395*^9, 3.945253811465241*^9, 
   3.94532916687451*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"5b9321b0-0ea7-491f-be8d-2263414bbd32"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["f", "negquad"], "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"A", "*", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x0", "-", "x"}], ")"}], "/", 
          SubscriptBox["\[Sigma]", "q"]}], ")"}], "^", "2"}], "/", "2"}]}], 
     ")"}]}], "+", 
   RowBox[{"A", "*", "b"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p0", "=", 
   RowBox[{
    SubscriptBox["f", "negquad"], "[", 
    RowBox[{
     RowBox[{"-", "L"}], "/", "2"}], "]"}]}], ";", " ", 
  RowBox[{"p1", "=", 
   RowBox[{
    SubscriptBox["f", "negquad"], "[", 
    RowBox[{"L", "/", "2"}], "]"}]}], ";", 
  RowBox[{"psum", " ", "=", " ", 
   RowBox[{"p0", "+", "p1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p0n", "=", " ", 
   RowBox[{"p0", "/", "psum"}]}], ";", " ", 
  RowBox[{"p1n", "=", 
   RowBox[{"p1", "/", "psum"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Sigma]", "maxK2sb"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"N", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"D", "[", 
             RowBox[{"p0n", ",", "x0"}], "]"}], "2"], "/", "p0n"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"D", "[", 
             RowBox[{"p1n", ",", "x0"}], "]"}], "2"], "/", "p1n"}]}], ")"}]}],
        ")"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b", ">", "0"}], ",", 
      RowBox[{"N", ">", "0"}], ",", 
      RowBox[{"L", ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "0"}]}], "}"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.933151845696272*^9, 3.933151867451095*^9}, {
   3.933215550582871*^9, 3.9332156099011*^9}, {3.933220758278476*^9, 
   3.933220758582861*^9}, 3.936947761514933*^9, 3.93694781608748*^9, {
   3.936947903475439*^9, 3.936947912624205*^9}, {3.936948053975344*^9, 
   3.936948060856271*^9}, {3.936948127306112*^9, 3.936948128386194*^9}, {
   3.937407753479926*^9, 3.9374077654091043`*^9}, {3.937407824530879*^9, 
   3.9374078261689987`*^9}, 3.937408937352824*^9, {3.937408986816544*^9, 
   3.937408998571554*^9}, {3.937409036021628*^9, 3.937409036119336*^9}, {
   3.9374090952660427`*^9, 3.937409095326635*^9}, {3.937409596725054*^9, 
   3.937409598092057*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"781f9413-cce9-4f5e-9ecc-fc0f38d1b0d7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SqrtBox[
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["L", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["x0", "2"]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "b"}], ")"}], " ", 
         SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["L", "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x0", "2"]}]}], ")"}], "2"], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x0", "2"]}]}], ")"}], " ", 
        SubsuperscriptBox["\[Sigma]", "q", "2"]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "b"}], ")"}], "2"], " ", 
        SubsuperscriptBox["\[Sigma]", "q", "4"]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["L", "2"], " ", "N", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["L", "2"], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["x0", "2"]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "b"}], ")"}], " ", 
         SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}], 
      "2"]}]]]}]], "Output",
 CellChangeTimes->{
  3.9331513348508387`*^9, 3.933151876317315*^9, 3.933151942380554*^9, 
   3.9331604722411222`*^9, 3.933160676482773*^9, 3.933160750656744*^9, 
   3.9332155555300417`*^9, {3.9332155894069023`*^9, 3.9332156124843388`*^9}, 
   3.933220769484079*^9, 3.9369481252464*^9, 3.936948496995624*^9, 
   3.937041534887724*^9, 3.937307898564706*^9, {3.937408993607513*^9, 
   3.937409009509232*^9}, {3.937409040412519*^9, 3.937409056450372*^9}, {
   3.937409134283537*^9, 3.937409151013953*^9}, 3.937409424973468*^9, 
   3.937409604516917*^9, 3.937463679551064*^9, {3.9374637536695747`*^9, 
   3.9374637640682983`*^9}, 3.937468622461721*^9, 3.9375440987478657`*^9, 
   3.937547940874844*^9, 3.937888363011761*^9, 3.937969600627037*^9, 
   3.938056940372078*^9, 3.9452538117025843`*^9, 3.945329167110366*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"ae05a84c-b571-42cb-b7d8-53ffa8b51a70"]
}, Open  ]],

Cell["For x0=0 this simplifies to", "Text",
 CellChangeTimes->{{3.933161003906049*^9, 3.933161008143144*^9}, 
   3.933215661426408*^9, {3.9374091361854353`*^9, 
   3.937409136967177*^9}},ExpressionUUID->"36a05f64-5b15-44a3-8e87-\
d4c3408fddda"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Sigma]", "maxK2sb"], "/.", 
    RowBox[{"x0", "->", "0"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
     RowBox[{"N", ">", "0"}], ",", 
     RowBox[{"L", ">", "0"}], ",", 
     RowBox[{
      SubscriptBox["b", "L"], ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.933215751187773*^9, 3.933215756576254*^9}, 
   3.933215879549377*^9, {3.93321646763542*^9, 3.933216470468923*^9}, {
   3.937409037658456*^9, 3.937409060684676*^9}, {3.937409097759618*^9, 
   3.937409097848093*^9}, {3.937544100283109*^9, 3.937544101037662*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"8a9fb3b1-8c87-433b-adbe-5022345ac483"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SqrtBox[
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["L", "2"], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "b"}], ")"}], " ", 
        SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}], "2"], 
    RowBox[{
     SuperscriptBox["L", "2"], " ", "N"}]]]}]], "Output",
 CellChangeTimes->{
  3.933215757812769*^9, 3.933215880601832*^9, 3.93321647128911*^9, 
   3.933220792452716*^9, 3.936948503875317*^9, 3.937041537509247*^9, 
   3.937307902000293*^9, {3.937409041677583*^9, 3.937409061166413*^9}, {
   3.937409139376471*^9, 3.937409152386277*^9}, 3.937409427393462*^9, 
   3.937409606025333*^9, 3.9374636796225357`*^9, 3.937463753742505*^9, 
   3.937468623789453*^9, 3.937544101569129*^9, 3.937547942339744*^9, 
   3.937888364739806*^9, 3.9379696025007772`*^9, 3.93805694255345*^9, 
   3.945253811787421*^9, 3.945329167199149*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"3f0f169c-b15b-42df-9253-f2cb567974cb"]
}, Open  ]],

Cell["For x0=0 and no background we get:", "Text",
 CellChangeTimes->{{3.93321591297319*^9, 3.933215957190438*^9}, {
  3.933216188920158*^9, 
  3.933216195690808*^9}},ExpressionUUID->"a822c744-9de5-4254-a6f9-\
237846cfd88e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Sigma]", "maxK2sb"], "/.", 
     RowBox[{"x0", "->", "0"}]}], "/.", 
    RowBox[{"b", "->", "0"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
     RowBox[{"N", ">", "0"}], ",", 
     RowBox[{"L", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.933215965204805*^9, 3.93321597364205*^9}, {
   3.9374090661289186`*^9, 3.937409100208235*^9}, 3.937412133385777*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"0e32e039-1f9b-49f6-942a-ce30efdd57de"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Abs", "[", 
   RowBox[{
    SuperscriptBox["L", "2"], "-", 
    RowBox[{"8", " ", 
     SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], "]"}], 
  RowBox[{"4", " ", "L", " ", 
   SqrtBox["N"]}]]], "Output",
 CellChangeTimes->{
  3.933215974496387*^9, 3.933220795731729*^9, 3.936948505531584*^9, 
   3.937041539337374*^9, 3.937307902992196*^9, {3.937409071181572*^9, 
   3.937409077273395*^9}, {3.937409140625482*^9, 3.937409153787394*^9}, 
   3.937409428624043*^9, 3.937409607332138*^9, 3.937412134281975*^9, 
   3.937463679665111*^9, 3.937463753782907*^9, 3.9374638127185783`*^9, 
   3.937468625543277*^9, 3.93754410313874*^9, 3.9375479433354273`*^9, 
   3.937888366378693*^9, 3.937969604655098*^9, 3.938056944085033*^9, 
   3.94525381183354*^9, 3.945329167245328*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"26a6e57c-3bba-4f92-a4de-d5bb0ca882da"]
}, Open  ]],

Cell["Now let\[CloseCurlyQuote]s consider the Gaussian case.", "Text",
 CellChangeTimes->{{3.933151383485084*^9, 
  3.933151389307876*^9}},ExpressionUUID->"0a3a37b8-7aba-4301-afdb-\
753e0e489223"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p0", "=", 
   RowBox[{
    SubscriptBox["f", "Gauss"], "[", 
    RowBox[{
     RowBox[{"-", "L"}], "/", "2"}], "]"}]}], ";", " ", 
  RowBox[{"p1", "=", 
   RowBox[{
    SubscriptBox["f", "Gauss"], "[", 
    RowBox[{"L", "/", "2"}], "]"}]}], ";", " ", 
  RowBox[{"psum", " ", "=", " ", 
   RowBox[{"p0", "+", "p1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p0n", "=", " ", 
   RowBox[{"p0", "/", "psum"}]}], ";", " ", 
  RowBox[{"p1n", "=", 
   RowBox[{"p1", "/", "psum"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Sigma]", "GK2sb"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"N", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"D", "[", 
             RowBox[{"p0n", ",", "x0"}], "]"}], "2"], "/", "p0n"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"D", "[", 
             RowBox[{"p1n", ",", "x0"}], "]"}], "2"], "/", "p1n"}]}], ")"}]}],
        ")"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b", ">", "0"}], ",", 
      RowBox[{"N", ">", "0"}], ",", 
      RowBox[{"L", ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "0"}]}], "}"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.937308951993637*^9, 3.937308960175955*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"61c15fd1-35a7-4d59-aef0-e5cae97d4355"],

Cell[BoxData[
 RowBox[{"2", " ", 
  SqrtBox[
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["L", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["x0", "2"]}]}], 
        RowBox[{"4", " ", 
         SubsuperscriptBox["\[Sigma]", "q", "2"]}]]}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"2", " ", "x0"}]}], ")"}], "2"], 
          RowBox[{"8", " ", 
           SubsuperscriptBox["\[Sigma]", "q", "2"]}]]]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", "+", 
             RowBox[{"2", " ", "x0"}]}], ")"}], "2"], 
          RowBox[{"8", " ", 
           SubsuperscriptBox["\[Sigma]", "q", "2"]}]]]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"2", " ", "x0"}]}], ")"}], "2"], 
          RowBox[{"8", " ", 
           SubsuperscriptBox["\[Sigma]", "q", "2"]}]]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", "+", 
             RowBox[{"2", " ", "x0"}]}], ")"}], "2"], 
          RowBox[{"8", " ", 
           SubsuperscriptBox["\[Sigma]", "q", "2"]}]]], "+", 
        RowBox[{"2", " ", "b", " ", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{
            SuperscriptBox["L", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["x0", "2"]}]}], 
           RowBox[{"4", " ", 
            SubsuperscriptBox["\[Sigma]", "q", "2"]}]]]}]}], ")"}], "2"], " ", 
     SubsuperscriptBox["\[Sigma]", "q", "4"]}], 
    RowBox[{"N", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "L"}], "+", 
        RowBox[{"b", " ", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"2", " ", "x0"}]}], ")"}], "2"], 
           RowBox[{"8", " ", 
            SubsuperscriptBox["\[Sigma]", "q", "2"]}]]], " ", "L"}], "+", 
        RowBox[{"b", " ", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", "+", 
              RowBox[{"2", " ", "x0"}]}], ")"}], "2"], 
           RowBox[{"8", " ", 
            SubsuperscriptBox["\[Sigma]", "q", "2"]}]]], " ", 
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{"2", " ", "x0"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "b", " ", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"2", " ", "x0"}]}], ")"}], "2"], 
           RowBox[{"8", " ", 
            SubsuperscriptBox["\[Sigma]", "q", "2"]}]]], " ", "x0"}]}], ")"}],
       "2"]}]]]}]], "Output",
 CellChangeTimes->{
  3.937308977880483*^9, {3.9374091552001867`*^9, 3.937409169978209*^9}, 
   3.937409431848322*^9, 3.9374636815444613`*^9, 3.93746375566215*^9, 
   3.9374686289827747`*^9, 3.937544107343388*^9, 3.937547946184348*^9, 
   3.937888369904415*^9, 3.937969607783338*^9, 3.9380569473594418`*^9, 
   3.945253813721209*^9, 3.945329169184948*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"d6d5e980-32f9-4191-bb6a-4485e534a302"]
}, Open  ]],

Cell["At x0=0, this becomes", "Text",
 CellChangeTimes->{{3.9373090123024883`*^9, 
  3.9373090164860477`*^9}},ExpressionUUID->"67861e09-1b58-4563-be6b-\
47f0710cbdb1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Sigma]", "GK2sb"], "/.", 
    RowBox[{"x0", "->", "0"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", ">", "0"}], ",", 
     RowBox[{"N", ">", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
     RowBox[{"b", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.937309017630311*^9, 3.937309034164817*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"7b22e470-9754-469b-bb16-106927b3bfb4"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"b", " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        SuperscriptBox["L", "2"], 
        RowBox[{"8", " ", 
         SubsuperscriptBox["\[Sigma]", "q", "2"]}]]]}]}], ")"}], " ", 
   SubsuperscriptBox["\[Sigma]", "q", "2"]}], 
  RowBox[{"L", " ", 
   SqrtBox["N"]}]]], "Output",
 CellChangeTimes->{{3.937309022134576*^9, 3.937309034550647*^9}, 
   3.9374091727992673`*^9, 3.937409433057985*^9, 3.937463681602466*^9, 
   3.937463755713537*^9, 3.937468629039737*^9, 3.9375441092003117`*^9, 
   3.937547946237612*^9, 3.937888371252427*^9, 3.937969607841758*^9, 
   3.9380569474117193`*^9, 3.945253813804859*^9, 3.945329169256061*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"6b14579e-65f0-47ff-947b-0c9157721784"]
}, Open  ]],

Cell["Let\[CloseCurlyQuote]s plot this as a function of b and L.", "Text",
 CellChangeTimes->{{3.9374123033226*^9, 
  3.937412320039281*^9}},ExpressionUUID->"45ef89e8-9209-46e6-aa41-\
0b451de481e7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xx", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x0", "->", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Sigma]", "q"], "->", "250"}], ",", 
     RowBox[{"N", "->", "100"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[Sigma]", "GK2sb"], "/.", "xx"}], "/.", 
      RowBox[{"b", "->", "0"}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Sigma]", "GK2sb"], "/.", "xx"}], "/.", 
      RowBox[{"b", "->", "0.01"}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Sigma]", "GK2sb"], "/.", "xx"}], "/.", 
      RowBox[{"b", "->", "0.1"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"L", ",", "0", ",", "2000"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "2000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "175"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", "Red", ",", "Cyan"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<b=0\>\"", ",", " ", "\"\<b=0.01\>\"", ",", "\"\<b=0.1\>\""}], 
       "}"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[Sigma]\), SubscriptBox[\(x\), \(0\)]]\)(\!\
\(\*SubscriptBox[\(x\), \(0\)]\)=0) (nm)\>\"", ",", "None"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<L (nm)\>\"", ",", "None"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "->", "14"}], ",", 
      RowBox[{"FontFamily", "->", "\"\<Arial\>\""}]}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.937412321074535*^9, 3.937412551736499*^9}, {
  3.9378883729348927`*^9, 3.9378883960368543`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"b041a081-540f-4f42-90fe-3db270ee35bb"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0, 0, 1], AbsoluteThickness[2], Opacity[1.], 
           LineBox[CompressedData["
1:eJwVkHc4FI4DxpGKVCLkyKGz+VFoSKfXHtmOy7o4q0Oc7jLqWrIre5Vzp0Wh
+Fa2VFI0JSuVNDWsb6RC8uv7Ps/7fP58P8+rTI90DRISEBCo/tv/GEXekZP4
0gUC/+VNEFwfLZ17M+0CjfD8rx03gzDiTNFjKrlC1mAbo/5EENZ6jRWk73NF
mfblx56aQTgYrsh4qOiGsj9fTGfDA4GsY2KWbAq2njklOCsbgPbXMiZCXAru
KR+UVv9Oh6NOOfPmHQqU3HPl33bS4dv+tNdotTvuDmmmTqTQsX9eoUT3qjvu
aXtcIwnScZ1Rbyj7rweiqy64nl7qD+O6HSG9a6gI6/psbP/VD63CQ6eyt1Nx
OAsU+mM/dPEXLyzPoGL2o53atVw/jPe63hfU3YkzL87WXFX3g4bZmO9ImCeU
gieiPZpoqMo4knkxxxNBm8Nf5R+nYdPg6jtBTZ4gydxtDvWhwTJ2q8abZV74
/T7ev3XBF/QryZM9l7zwjT3c/dXeF1y5dcktn7yxs0xXee2CN0i7axoOiPuA
MVdLjO73RnmNzeiWzT7wiex+sL3aGw3OkS7XknzwcU/ne7kAb/QlNctfVPXF
5+JnW24+9oLElEd1VgANv2lpgdQaTxB9lSnJaTSUU19MH8/1hE77yE/OPzRU
HpHpWM32hE3Rke27F2gQeltpLWvoiUPm5U9MinaBlEyt7q7biR/3D/3Yx/j7
k+W1PcTHVMz/Cej4l+MHyS/BjQvVVAgb2p4Oy/SDWH+zFimPCgneahP/Oj+M
FEYO6NCo0Nl7MdF+sT+IF32WG0x5IEDumRTpjD9c+kTdKRoeCHWqGy6+7g9J
tdiCKXEPMBO49bId/uhO9Dbv+OmOQ+PBPisn/LGb56Qo3uGO061z52a20eFs
b3RUIMwdT0NVDZ4+p6PmevOZTw0UmDTFuhxcFQilecqLyRg3KD378oSnGogg
9SUJyQFuEPziZX9rayC0svX7rJzc0CZDtl4UFAhyOdffXN0NdnsFyakNgUjZ
77tMbcAVHpppGnn0IPh78LvULVwRWVC0UHk9GDTpB7Nahi5wvrL84JP7wUic
lFHdrOIC/bsHZydeByOacfG+n5QLfkzumtYXDQFBSJEsNu0MjqPKSL1vCAp8
DXWv1zkjZfHlvrYlu9GUU/NYyswZJayWy692MuAo4J4V9cwRM+OuWnnhDDjT
RjanNjrCNfRTqcMRBl4KJz6/e9YRwv6rSlrKGMi2vnK1kuWI3Y707JIfDBRu
mKlSX+OI9ZpLYgJzQ+F6Tm7dyUAH3HztgNHOMKgVpTyTWWMPWa93zeffh8Hh
s8O00SJ7MHujjXx/hqH9wE75uIkdWPeIr/+EGA5L6uFEu44dSGr4plK9Jxwa
n0qPGRzYAcfcPFG22B5E63bUjH20w2vbwWdzVhGouhM0w31sC8my+Vkvnwis
HxlSYDXZwkqYSGqMikCJx/VW+iVbXG6hsWK5EbA5dLfuZKItOAZvVk9/i0Bb
jVnh8u22ICi8p4xzI5EnrmUTX2sDrVh2GDOOiSe3trSJ1FqjrTRhQTGBCXqj
/IF/Sq1B683N6Uxn4k3uyoU9BdbI1q9p0j3PRJFKZq9ynDVmRqfFxp4wkWa2
vpRJtkaHf0wlQyUKdYYGLsfvWyFox/4xemcUHHusAh6MW0LJ9Hnxm4EoeImv
5Q6/tcSrTZscaR+i0Pw+Z1Ki1xKu6yaveM5EoWz1ifS8JktghsF0Ju1F+NfP
5Q6pllhb5jlFjtmLjRRWXJi6JbqFjGZkFVn4JXh0sH6PBdJ/5V/K12Rhu3Zx
fSrdAnbj3z2lDFkQJ4o+CqZa4NZAdaO4LQuSTmL2lqYWuFKtwVnCYiFwuuV4
lrQF0miyC1P3WNismRfqccscpo0/hTsj2Hgq2F0hRTTHFvonw8JYNhYs1yt/
kzLH+mX9gf7xbOhpqjn1iZmD6FXbNpXHRozo2nONM2aYnWEnyN5g4zFbqudL
rxmuG00uoovtg/woabQ/wwxqDaNC02X74LMLE+dEzSBW/1ZA/m00bufOsVsl
TfGvc0FS3Ug0Ts9m/nyxzBQ9X+yXU35Eg7zdp2NWyBTF8vVrTorFoJa1Scd5
CtA7nK67sDEGF0Kihp17ADcrY5/3aTHYVXGq4kwBUNSTW1dhGIvKFSs0QQK0
v1lHbEuJw4D4PWXTUyaw35bBUsmOg97QpbjgkyYIT+6LXc6Nw2bvHfO5R01Q
qRB07FVVHKodPHxXhJpAxy6+kNMfh9/Di7xDjU2ge665tVltP4IpRZRHQ2To
u29YQ767HzoKRtwRXTK2NsjdIgtxoEfNfM3/YAzOw6q3U2IczI4oe/98YYyW
QYtF5dIcvKSXJbp3GcNUKNJKRpMDEu9Lh2qLMWx23Hk07sRBSc+QjXShMaiD
YQP8Yg7eKVW4aDkYgy14Y1LQ6CC4dwmshaatqLLdpXov8hCkPo44iVQY4cay
VX8kUo+A4R9fzeNvhlx96cvqO0cR+dpP0Hh+I9Ydm4tqlD2GPT/eKaayDUHT
F81ODklAbUxewbCKASQ0Hc638RNxI3dFcewqfUSSnSLDJ5MwFHSkf2jxBlic
StZJ0E1BDG/+lLf6erRJHjq7JDEVpe06HLliXcQw/3fWvjcN9GCbGZbC/3BG
enWukPgJ9CfEU8b7tRHzvNaEFHASYsvZ7RV5Wmh7l/nyWkk6JqmvxpbEa8Ki
iyQk8jwDCbSl5edTNFAf0ch8n5uJW30N9I50daTKHhrYr5+FDbe3nfhUq4b1
XSU868EsZOkyrzUNquLfOb7Gj4RsvKz9wL25RhXhdo0VPso5WJ19vtshTAU3
ygyO/3qQg+auZUspzSQ80OgIsGfk4s61o+/IJBK+yRsJxgvnIWJRid3XvHUY
UxCdG63Mw+FO7aiji9fhgvn3MXG7fFituTzITlKGfqwJeff3fNz2zDQLEVbG
gafnEmNzCpC3f4N3QZYSBk9/zA7VK0RXMrf2tpoSpNlJv7OeF+Kf0NGmgihF
iEaZ7YqKPoVqEe7M2StEPOP4EpOUT+ND5i+N1o8KqJmlnOXcPw2TexPtdloK
cOOGKGoHF6HL1ak7/thatNsP/Fq5igvOUJrIhz55/FAKflh+hQs3kcGwb9vk
sT2kk65hV4yi31fFdlbKgdZc4PFyshgipisDZGXksGXjAXOrTB6aiSkvmzMI
6DtgprU4hwcFa0+DqJME7GsVlWjL44Hpe/m76nECrjoVvjYt4kG6JfxaZhIB
OqE1ceRSHgKZesSwgwQo8SeqDJt5mOghZhqEESAqGriW9JmHEYHEdZLWBFx0
0l707isPSxl72N0WBFjlT34pGePhpPounTwzAhJIR+uIUzykL518TDAh4A+Z
5yr3hweB5UM96hsJmNz7PEVCio9TruYvPEgEZDbwI5/K8FGnK3eEqEyAnkCI
RwaBj1FD+7RhIgHhJ6dJKxT5ED5CfRgjR8BwmeRNES0+TP1U53kSf/fGBy60
6/ARd3qilSFOAGnjmRNJenyc2Gs6ariCAL9WPS/hjXy8G5ZkPBL56yPyE3c2
85EmTmsuXEJAsVOLevxWPp6Mt+8NEiZgW37iSlMyHxP+m07oCxHw4pX99MJ2
PtydMkQEBAj4P0dG44c=
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
           LineBox[CompressedData["
1:eJw92Xk4VO/fB3CEshQqki8Sqhk7yZKltyV7diH7ngghexJCKsuMsY5B2lSW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            "]]},
          Annotation[#, "Charting`Private`Tag#2"]& ], 
         TagBox[
          {RGBColor[0, 1, 1], AbsoluteThickness[2], Opacity[1.], 
           LineBox[CompressedData["
1:eJw92Xk4lN/fB3CEhFKWKNooIVTMYveWNTvZ9z1b9sia7Gbs+1oq0UIkCaGi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            "]]},
          Annotation[#, "Charting`Private`Tag#3"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]], 
               Line[CompressedData["
1:eJwVkHc4FI4DxpGKVCLkyKGz+VFoSKfXHtmOy7o4q0Oc7jLqWrIre5Vzp0Wh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                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Line[CompressedData["
1:eJw92Xk4VO/fB3CEshQqki8Sqhk7yZKltyV7diH7ngghexJCKsuMsY5B2lSW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                "]]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 1, 1]], 
               Line[CompressedData["
1:eJw92Xk4lN/fB3CEhFKWKNooIVTMYveWNTvZ9z1b9sia7Gbs+1oq0UIkCaGi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                "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0., 2000.}, {0., 175.}}, 
             "Frame" -> {{True, False}, {True, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, 
             "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
             "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 1, 1]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0., 2000.}, {0., 175.}}, 
            "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0},
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 1, 1]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwVkHc4FI4DxpGKVCLkyKGz+VFoSKfXHtmOy7o4q0Oc7jLqWrIre5Vzp0Wh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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJw92Xk4VO/fB3CEshQqki8Sqhk7yZKltyV7diH7ngghexJCKsuMsY5B2lSW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            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 1, 1]], 
           Line[CompressedData["
1:eJw92Xk4lN/fB3CEhFKWKNooIVTMYveWNTvZ9z1b9sia7Gbs+1oq0UIkCaGi
REV9FaWIUqmIUkjEc//+eeafuV7XPXPu+5w5n+Vcs8fF39SdiYGB4R8jA8P/
3tk+vM57UXcMDP97jbsD2fEcmiFmyGTjvB7K5o5H77aqMJWZ4cXBBHamcTcY
Sl4NuNtlhpNqvkFizW6wf/R8UJ7HHJmXQ+rlvN0Q8W9HhXSDOUaLbUI5B13R
6NVMEvhhgYYufuHFThco3tY7PshviV21I+OPLrigk3msOEfVEoL3M1+yxrvg
v3Msa5yZlvhTKVjZreGCmUHTXkZpK5T+Ul7P2+cMsSPf7ad8rNFf6eCoNuuE
uszYrMu51rCnysRxDDqBMsrT5X7HGpzCYV2id5ygeUpBbJzdBmle3C91U5zg
cj157uUVG3Sn/g0RFnVC2Xbh5I5JW5BchPMmRx0g4nmrJZLLDuQSnz9uDQ64
ektnWo5qB8/4vfL2yQ5oMfY3uZlkh622urpNMg4YSmoTvLzPHhclq7+8zLDH
ll8W9dmuDuB3l/1NsbXDTvs9Zsk0B/wsuc6uQowj+WhqMeqGA5gTTJsreOyg
Uxqr6rnmgHaD78HBfbaIUb/ar1LqiKK+J0ISmrZY6I1ZOOnlhGuvxKf71G3w
b9W150eUEywj7UuX9tqAmXS0xCfLCQ9jMzf5sdpgy1keFefbTtgve0Fb6rE1
JIMuJ+qzOIPZaafMNzNruG4f4BU574znJowK+aFW8Da6/bm80Rmy3g/G3tla
ISChrFmgxxlxiz1HXdWsEDPjYbdp1hl3c4d8t220Qknn8sUlJRdUbGu4IVpt
iefe+2Sfv3ZBiL7bdqlPFlC5c8okerMbLLPO/mtIMMfuga/9Z/e5QY//4W4b
P3MwfrXRv6fgBn89YfIhK3M82Kqsvc7dDUqJkt88JM2hG8SonNrihsxUU97Z
ITNYiNPE8l3ckXi7l3VB1gz+haVrNY0e6HlR96GC/RiMr3NG9/d6ID6pM1Zm
yRQyD6P/zr7zwJMsoeyPk6ZYmHOcl9lwHNxvn1+8/NAUUYZ7p5rtj+N08z++
6jhTpLDUDj1g9QRtOUiJzGSKiuCO2hErL2g+c9HJ5DPB0oypRL6vF8xy0koS
2Uxg6j1ZZRDrhfvZVjpZy8Zgdt5c0VHthS/bjy2/f28MT0OXnIoFL1iMOLUH
1hnjkDhrmFueNwxKSW5Chsa4+84A0898kGAwn81+2AgCNh/aKid88KBvQ7WP
oBECBkPl7Rd94DHrUzTFYgThp+dk+nf6gr71J6f2W0MktfzcW3/CF0sJaobu
yYYwzMvfEMJxAvdHTH5u+GSAd0dHB5a1/OBY8lzFu1Ef3NX//trY+eFvavaJ
+gp9aDHvFGkNJK57crRwp+ujtsMh+FSZH+rk7O9IeOgjSnacZ/6nH+Reu+y7
sE0f23ZMmM2U+UPUzFc/JlEPEqdCfALCA7Bx6LZssr8uHlQlrO1KCMB1r83q
3xx04TCYl/ssIwDcBvUHXA11kSNz6450ZQD+fpd4ny+li6XpeY7v/QFI+iDq
+Hf6KHqcw2q89gbiBPUSW7n/UbjrRXx3eRYIlSbuc9rxOtit9rp8fDgQ12gJ
v+xP6mCEQjF0+BiI8f1blhOO68BUeO669VIgttuhjllfB1jyCjAWCULge8H0
R3w6EKq2/qUcFoSnc9R/R2q08YJJfklgVzAET7vx2n3UQsafgisF4oR9PITN
X2tBd+a3NS8pGLfdF2/ZPtXCveH6Vq6jwTCv1Nqa3aiF6/ViUazBwVgXE+Zc
kqgFmoPA2q/uYNhcNZ7kldCCWusi8zO/EMzN48ruKE3IuUySik6FQJ/s72cZ
pIlD7K/cnONCoBTKNFboqYmdNk0PfuWHoPfGIJ1srom/SyEJAu0hELuiVfZB
WhON8nPrXDhOooHd98CfCQ2ItkwzzVefRFuCbXirmQY4mt8zCL4PxfXcVUsp
Q3X8MC5Muj0VithxM6Mnmup4+VWf02whFGsxJJ9AZXWUCzbzp3OEQenVqY+D
kuo4eDpDeo0cBqf4rzWrHOo4pqVoN0ELw+V102bdT46g9GXe7WukU+jY/O7l
pPERHPip7aeUEo5ExvnIcH816CtlBu/NCYeE1IvPml5q8E0eOsVZFo4cs4hw
flc11Oxwjx+pC8e6EIG1Xgs1SOrGFUW9CgfDNeVpHxU1SF9s62wTjUDFd92A
s5vUIGN+mF/5YQTi/Za/FDUACi3b7ykzRYH7nJXgi/VA1JO69784opDbVtTw
hgnoGNVYd5UvCgpPj0s9XVaFGpO/1lbxKBywpJ7Y/EUVOnpdT2eMomDBHzIy
d08VlqM+w+fKoxAl/eTAthBVhDC2zzHKR8Nihkf8zpgK6o467uv2j8Hqm5jo
2cfKeKffWmYUEYOL21m9/t1XxiZjPt7hhBiMc/T7cLcow9fiCdN0cQyGLI+U
mVQrQ8yVOr7lQQy0Hj+dEUlQxoUorlJ7gdMoZ9hzlVtVGXl1dzfP3zuNIC2v
V9MtSmhn37y6JTUWgwLHWkw7FRHknhS+kh6LS07zDCfvKELs3srvzzmxeLAS
J1/WqIick1+n7pTFYmWQx2+pShGe453D7vWxEOtjj5yhK4K36eStllexIA0r
fLxroQhf57e+zqJnwPtr67fPswrY3lz1tr7rDMov6M7QDypAi4OBiaX3DO4e
P81tJq6AIAdrMev+M+iZ5Nm0R0QBj5k5TzIOn8HOAo3o3q0KiDQJ3GQ6cwaM
B2XeHFuVx8g3RbVfAnHofxaSrdcvj7M7/qsi+8WhvGNmXX2gPITjlwNbBeLR
qP7t0cWHchhriaya3xGP+ImB9op7cij7sfzmkEg8kr4aVZ2/I4etDivq1VLx
YPl0TbPuhhzY5f/x5R2JxwY90eilcjn8nFltOeEbjyfzN15oh8nhng0T0557
8bj1MPBbm6QcHGQ25CQfT0A05+pq0QUq5I+YJnn6JoDtn1Bez1kqeE1LI44G
JqBly1OJ5RIqegOlXDkiE5BaWWHplUsF6YYJKTMjAXnxSzSvBCo4DpUMFdxK
wPsaR+U/HlQ0Sx0QrFqXCP2kGRstaSpylUO4ktkIX6xrfyFBhZ9B+zrPjYmY
Muhadt1PhcgJo2lx/kTMf8plSd9NRUZNcHutRCJ+fN0qw8hDhduBNsdbJong
VCexBv6hYIu4QeWDc4mgVh2tP/6QApfD4epclxKRKvojjaOTQuSDSx+sryai
6RHf+YYOCix0/+2ebUzE7clAH/ZmCsp8asu3PU5EvdVPr/GrFIhd31jo9zsR
VQzme/ZlUwDZ/lSBo0koLK1PYHeiIEfxr5irYRKYL2ab89hTMKEu2lN7LAlf
n1ap7LKhIMkshlXdIQl2xzZbwIyCpyel408EJ2FnxMO4ah0KrJozojrLk7Br
MHbPBhkK/JWN/H3nktDnwKDHu56Cdzs1+u0Wk+D9j7HyKjMFhgzyUgYrSTCS
4y5VZ6JAskt4Soo1Ge7pfs7R/8j4prPgMbstGYocr9U2/ybDzazcIUgtGeee
yEw3vCfDxmfK4FRWMjY18LN97SCjV3+8xjM/GbnJ3QYDbWTISQ9yWJckw/Zw
+96OVjL4f3b0ylcm43KodmJ5ExkvQ3M0l28ng6Myni3yOhlGcfLKMWPJqPXo
HK4/S4ZGcbJkgnQK/jC1MrCeIUMi2JHyTjYFU6mOhwVPk7HZgAo5+RTsCdKy
l40mY4Rh8ti0egqi14tV+YaTEeKpFWlmnQLr2WeLTEFkVFJZHu9NSMHub6ei
O1zJoG0ZfRGTmgKOdheTdS5kBEw1jr7OSMH7+Ys79ZzIUDrn9jOtOAUXf89V
TtgRz8v6QGD+egoWdxc6ylmQwTwUd/zhcAq2faxKDThKrFedTeCusRTIpAj8
+KhNxvNUmcjwjylI3/efkZ0WGWXKHzKkZlNAbT+2fEydDNIltaZ85lR01tQw
H1cm1jeEgcXjYCro2yQXBWXIeMAdc4E1MRUpH8QDOneQofg8qlWblgqN8p91
pUJkNKRHDqRkpmL3s7aBMEEyzrGFM3GUpMLdNrRTbhsZEavBLlx1qVAWTjAd
5SXj8DcvYYHhVMjvFIu8wUnG5WpPBet3qdjSdYGrhYOMne7HTUsmUkG6pZ/W
xU4G57hbnNBMKv6qNam+ZyPjy6Djh93raGhg+lOsykLG2fvmF8SlaJBIaoxI
WSWB77RZq7cMDc8rr3V1/CMhTenYwDUqDesV25YXV0gIv23MJH2EBurPPYrB
yySY1eq5yFjSwHvjAEv6HxKeeOtGBNvRsMtu0+CbRRKOiB3NaXSmYd1HsaID
hA9e1Oqk+BLj0yh/B+dJYC9WE1Y8Q8OUqb+y4S8SzlhAISqJBkX63aabcyT8
4VE1bafTICj5er8Q4U8ZSnGqBTS84uz7Nf+DhHsJ1A/q12jIFufR6JshgXqE
8jehnga22ck0XcLX10jc3bdoKPyWMvD4OwllETJHdO7RsOXTC4uX0ySEBUhd
0B+kQaoryIJjigTO9fPhsm9okDEbv1L9jYSK8jaT7WM06FMulGoRfvxYj/HL
FxrcVkPt0r6S4ODMM9z/nYYR79uSsoR/Lb6pvzVHgx2lunzkCwlC+7yd4ldo
uOa05kolfOPOYTlvRjpeR1e0fpkkQct0icuElY6xMJfGMsL+p1Pu7txMx8W1
3lxOwsxbjQtZ+OgoyrsZ0fOZhKIafv/pbXTM8WmtTybcOVy1s1WETvQv/3g4
CVsE+C1UiNHx8kVg/sAnEqZYKf3JUnT0vpC6W0qYl/Qw2pxKB5PtgU0Uwlce
p5krKdFxvv4RaT1hFWczKRE1OtaZO7O+/UjC8YyJkR+6dLDPmdTSCK/svdb4
yoiOajmuBA/CWXeC0jrM6CD5FLBpEt5nquB2yZpO5O2ziqKEW78wKqU50CG4
dWwHO2HD0708wa7E/Py5639MkDDBlz1l7UnHnVO/5oYJn6qx6sIJOlgfqkw+
JMypvrt0fxAdrfYN6Y2EK4YngzaF0aHZuXHyEmFyQJ3ufCQdq1+2/C4m/Jg1
THgklo5u1TO3sgg7lKv87Uyk43rNLkka4V+yrANXaHTcyGiwSiKc8rjvSlYm
HXYdDEqJhIWc88+E5dERljEw9L/rNxbtrB2K6Wh/+lOcTlgrY+9hzbN0pHeK
U3IIv9k7zSZ5kY4SsvZKKWH/OzfHuS/TUeYpEH2ZMLNpZPNSDR38QidabhMu
+nIka/wGHcsZWxt6CUudZvd81ESH9+nJ4+8Id/INqF6/Q8fJA41v5wlb1BTz
59+jo8/EdNNmYv2mjjjPRj6kI0mmmEGKcOyw2COXx3SMZDrf1CfMG/Dj7NFn
xH66nrjfn/AV1ubQQy/p0Ld6b59HWKX8tCH/MB3KwyaWbYQHZLVFV0fp+L2u
iXfyf7+v09Dgk0k6ZFVG3mkQ+yFrsby2YZoO5lzX72GE92W4Jxb/pKN5h1dX
LWHDO79Jx5fpyFCm9e4h9t+ESRunIUMakpzClh0Jn/oS/5HEkobaocQ/FYTP
8/HkMXGloWa41fIAsb9rKtu3HuNNA9elS+yRhJtlPYsvbkuD4GIdez/hfpP2
sxp708AdvrIQTcTPm/Hje/LF07Dzdv2nN4Q/+XNXfpJOQ0mJp6giEX8r6cev
JMmnIcNq7AILEa/rd3BLvlJJg0/Nnvf+hLlr2q7v10iDWKlf6Chh8cdbGnsM
0yDqpH2tk4h/C9a2Dna3NBS+POpyi8gXLvkearZeaWD5JRqtQOSTE3u3PLjm
R8zPL2mpk3DCEY9e/fA0KDbLCL2bJfZLzOaXGRlpqDalHVQm8hXnottX7pY0
THgsPDpH5D+BJC5f14406ElfOm9L5EsRvtaZm11peMAc9mv7EgkKsly/zfrT
MNMcxVL5l4g//5bVgok0PCty3jhO5OPOyY28gpvS4fdijJWRyN99oc0FPjzp
iHzwdPs84dcsrtvaBNIxJvbi7jQrGbMizTvtRdLxh7uj6zOR/4WcXMTPyaUj
eEfOe5aNZIS9blIRcU3H0HD0z598ZFRA4sw2z3Sw/Sxp4+An4/Hl8i6uE+ng
7A6/IyZAfD88QWclNJ3I4xY2vtvJuLfN1HSQlg7nHT80t+8ig932u3tyQzqs
uKVEucXJkO1yuhx9Ox1kLsb3jhJk2B14+S24LR3WohOT9QfIqFtu9XfqTod3
g8S4nTQZZmUp4fJv0tHfe7l6RJaoT6Mi6VOMGaCPSjJEq5LxSLPw2XvWDGTO
ZaswqJHxo5ad+zVHBqrdrCaSjpChHvOz4AFfBnYETHqc1STq3c67FeXiGbgk
UpS0oEfUTyebRiOTDIilVN3Utybq84estzcrMhDT/iqnPJSMGOkDktmXMnDG
dVot+RTR/0Q8jPK7moGAWlO/kAgyarb83SHemIF9LcVa1jFk5MHV6eyjDITq
yEgYJBH1/yz5U8pMBh497T4xVkD0FzZvZuyVMhHpOjx6h+ifOi6FqCqqZULy
aRvLtnYyTv3clCWglYnBky5T4XfJmE5RP/zCKBMBd8r/aD0g+pXbNcE6rpl4
KbRsuamf6H/4Tv+RoWWifXeCoNkHor/6T4SJ7XUmnt+qu/9kIwUn+c7/Mxwl
xlcv5p7YTEGV9c6l/A+ZGKvcJLzGQ8H6DwI/RL4Tz3NHN1VzOwXuS6yzuxiz
4NNZNMCxn+hv2VdGFLdmIXjWSfyMGgW1Bz43ByMLY1MTYaIRFHT3VVL41bMg
IaDKOhJN9KP+ro2tmlnY/+DT3YIzFGxqHK9j1MvCqERLl2AqBQFKb6syzbOg
f/BtiFsRBTIGz/OueWfBZJml+9dtCpr9WgMm8rJgs13daN8yBY7R9v3WhVk4
fvh0stIaBaxpDJLPi7OQWcNVa7WOCvMrWpNtZ7OguDzad46DirmJAfuCy1kw
H+/t9hKiQtJ6SvdoWxZKfuRWzapQUaEutK9uIgvagy4eI8lUaJvejdv3mZjf
0NDBojQqZpxcxku/ZKFPSMbWOpsK5ZjLpSnfs2ClLTs5RZxn3jSTuF0Ws/Dl
0rEjpteJ8460wRovRzY+b+aK2z9ERapAzHCETDZ+U/9+2ywhB9+LOZyi5GyI
jIw1zx+Ug6F0tep/1Gw0F9JOvifLgVfj+aX9ytm45Hjvvz41OZz1Fw56qZ2N
/U3Mt/5ay6Ghu5td2j4bgq8KKFfpchgJ4VJ6n5wNBueEv6m/5dCxJuKfRstG
ZqjLBqtlOZynyV2gpmfD14C5R4pJHh4VzmwZOdkg74r2+8Elj59Pbr5UKM9G
8mFF/hcH5MEqYnUiryEbZTdzq3nc5XHov4qz2qPZONm94fGNUXm87eux+jyW
jTsXogwdPskj6fEP7sQP2fApm9nM8504n3YhuXMyG6/Jv33yV+SR0jTurzyX
jcYPh9RWBRUwXrpbTXZ9DlH3VG572Ckgy6NiYufhHNS+Ovmte0IBiq495e2y
OVgy5HJPnVbAZ8cflnaUHISd+bPRfF4BStZ4WqyYg5Opc+xs6xXxRW+8kVcr
By/zl/NGJRSBw7uT2G1z8N1WU9gwRBE/ls+JLSTkQPgdvSd2kxIk3Gs6jyfn
4NvGLM0+fiW49TfbDafmoMFyz3XhPUp4XfFfVltGDtTsXzt+kVXCPc11S3FF
OdDq6xAYt1ZCZqZHL1dNDgqD5nOSq5UgLSLlLf4iB+23Jke+H1WGZ5o8c+lg
Dta3ybzzMFPGhXnNs5yvc0C7mdL71UEZW3scBmZHcnBw1DB2Y4gyVn2zFJo+
52DX1hX7vrPK6Gv6xa7+Nwf7ZMNCKAvK8NVtvWa3JxfdYbVt0zUqeH9QTnDd
3lykP1jVvNmiAgu+JtoV0VyMBi48TepWgdr4Da+FA7m48YyfxXxcBVtDr+zP
ouRiYOVNeCavKu6dL7rYpZeLt7H/xSafVgXvUmipRGguZuM7q2cPAqnvfrP/
dyoXO1qj5A9SgdWuoIiwyFxkG1wWClUBvmb4WT+IzYWO2dlf2wyAjr0e/A70
XFz16LvW6g14GpvnZlfkov7hm3KPaqC9Wpb+53EutH0DGMpF1dC5lP8msC8X
/+6bvtGRVkO33h/xqWe5uGUmN7lMVkP/bFvP6Mtc+OifaQzTVMM7qhZr17tc
3LVuf9XtpgaGHqsz6XO5uEA+L9VbqQaNL9FhwtvzMP6S72+GxBE8Futx1ffK
g++8sdFdQ3UUTCsrtPjkYczu0U1VK3W41t/cLOqXh4Y/XC96nNWxQj3XvhaU
B6UnyS7zIeo4qB3KfzMqD4c8/l1pLlVHnvveJ9uy8rDys3zn7Dd1OFyIlZls
ysNGI8Y0yywNSHgssJm15MH57cqltRINLIr7jt27k4e9Ynszb1zSQNYNy7SS
e3lY9vj+S+aOBrruSX82eJyHABNjztrPGhAbGyluHM1DH/fS3SRVTfwUlGeM
Y84Hp55eIu+SJv7Y7q4VWZ+Pgcxl4U2sWmAoW2/9cEM+uJ9F3ufl0cJmoaF6
Ni7i86cHKUeltHBIKNgpc1s+pkdunTZ20UKAUO3dMul8fPbWqPzYr4VZoT0x
t63y8e/RV8fkBm0s2LFJWNvmY114n6vSfW2sls0O/rXPx43opxSG59rYtKND
SsU1H7W1TimN37UhvcN29MGJfNhva8r+T1wHfjvylQbi8rHx/h65qUodfN+x
YXm6Jh8fvO2zNlcfRcLjl0nOdflo7Cw6UdF0FNvDKriHbuRjrGzbmkr3Ueg8
p0rcbcpH16xj+OVPR1EZ52GdfS8fwuE1x6X36cJ2sus2+WU+KNEMWjzVuuit
jwmJWc4H7+k3+rVNenCy12X49S8fc2NZCod79LCwYWvacYYCdNWve/5wWA97
XWsvGrMUQINtL3nPPz3E8o0MCHMVYINS3P0LGvqgRsgffiRcgOK6H1/HhvRx
Sf33dy7dAoSxWF/tYDPEKd/DRi36BTgdJP1aeKchdPP96l2MCpC3MKtYLmuI
mc9fgm6ZFWDyv6PrBx0MQaGNLto4FiAmxMLlWJMhep53M1aFFEB5PJt03ssI
0/bFfErnCsA6YbQmGGiMjqSh0E/nifsnXrfQjTZGVh3P64zKAri2f/RLTDUG
mTGj5P2VAsxqjm4XvmCMmMq4XcmNBRg4MPdr4YUxuKZ8xAd6C5BepRUlqGAC
mVMqyp6/C7DWwn2odbMpcjc6xXxcKIB3d8TVGztM8fvCmbtOSwVY1G+YuSVh
iqa+B2rWqwVovV/I/knDFIoielq6bIWwLRneOBZuCo1+SyNJoUIEr4y6GH42
hcXeQOcf6oUYEMyriOk9htstORd8tQpxW8ewTuL1MQgYNU580SnE1gBWy0+f
j+FN+KL7e4NCRFr31yUxm8HxWbT3gGUh7rdANRJm8IygBTf6FIKsu2lI/o4Z
Ip9fTDyVS9xfSf9RbJs5Kl+9NviSXwjhN/f+Pnlqjv53G7daFRXihO9f6v5R
cwh/D6uilhfCwPUSz6ZVc/Rs0H+0UFWIJ0mRB8/BArzqv9lOthbCX4aD+q7H
AjW3NNIC3xdCfijzvMFnSwy1hZu9nygEe/j9E21/LLHWdV3I5HMhLux5lKrM
YQXTAYHaQ1OFqDpwdS30kBX+zEz3zf4uRGayJmdvpBU0xPK5/NiKkP6NEct8
1hgt+ZTjfbAIxWtO1eLWNjiyM+0Ql0wRfqcntj/zt0HVeZn+m6Qi0Hn3n8pI
skHA5dMb/skXobokytCi0QbMTdtiMzWKEHntZj33Flsc+M/gRKN1EVpWI4ys
ntkifH2T9mp8EVzcBpdmHO3xjmb36UJSEcxVhb0/htvjyKZ18dqpRRi7z+i+
kGsPTj7jjqyMIqwOj5wJ6LFHhfA3kkhxEf6coPDdl3HAI+WdwjrXi3AtxVNo
jtMRfCFJK9mvi7DjWNhxHV8nsLltidjwtghr8562ByOcsHKsbDF2tAjsjJ9a
9qY44aNsw5z/hyLwnl1dUKh0QuOv0S8G00V49zxJnn/UCabB5MENDMV45cPj
WG7ijMygj7Vn9heDV+e7sZWWC+Jc/A8siRfjqsBnIykLF4Sa/r0cIFmMmKfU
j9weLnCQ2VzpeLgYKwff8m9OcoH0nGKJsmIxvIeft73sdsHTwNykJcNiZH9/
MFSo54oNgUccA0OLcXPqx58sFzfIjao07AgvxprqfjnhUDd4HlVkeRxZjNTj
kV96U93QvYd0TfhMMd5qpnPY33BD3MC+xRf0Yog8e+Wbz+iOFdkNmZTzxRjs
23HxeJU7jhVdf6p7ufj//7//P2i8gl0=
            "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 2000.}, {0., 175.}}, 
         "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 1, 1]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], InsetBox[
     TemplateBox[{"\"b=0\"", "\"b=0.01\"", "\"b=0.1\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.06280000000000001] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.06280000000000001] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 1, 1]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 1, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.06280000000000001] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 14, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 1, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}]}], "}"}]}], 
           ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.5, 0.99}], ImageScaled[{0.5, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, False}, {True, False}},
   FrameLabel->{{
      FormBox[
       TagBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), SubscriptBox[\\(x\\), \
\\(0\\)]]\\)(\\!\\(\\*SubscriptBox[\\(x\\), \\(0\\)]\\)=0) (nm)\"", HoldForm],
        TraditionalForm], None}, {
      FormBox[
       TagBox["\"L (nm)\"", HoldForm], TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   LabelStyle->{FontSize -> 14, FontFamily -> "Arial"},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 2000.}, {0., 175.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwVkHc4FI4DxpGKVCLkyKGz+VFoSKfXHtmOy7o4q0Oc7jLqWrIre5Vzp0Wh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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJw92Xk4VO/fB3CEshQqki8Sqhk7yZKltyV7diH7ngghexJCKsuMsY5B2lSW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            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 1, 1]], 
           Line[CompressedData["
1:eJw92Xk4lN/fB3CEhFKWKNooIVTMYveWNTvZ9z1b9sia7Gbs+1oq0UIkCaGi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            "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 2000.}, {0., 175.}}, 
         "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 1, 1]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"], {
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{True, False}, {True, False}}, FrameLabel -> {{
         HoldForm[
         "\!\(\*SubscriptBox[\(\[Sigma]\), SubscriptBox[\(x\), \(0\)]]\)(\!\(\
\*SubscriptBox[\(x\), \(0\)]\)=0) (nm)"], None}, {
         HoldForm["L (nm)"], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      LabelStyle -> {FontSize -> 14, FontFamily -> "Arial"}, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0., 2000.}, {0., 175.}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[0, 0, 1]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[1, 0, 0]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[0, 1, 1]]}, {"b=0", "b=0.01", "b=0.1"}, LegendMarkers -> 
       None, LabelStyle -> {FontSize -> 14, FontFamily -> "Arial"}, 
       LegendLayout -> "Column"]], {Center, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.937412350252047*^9, {3.937412392932572*^9, 3.9374124572769403`*^9}, {
   3.93741252685668*^9, 3.937412552315484*^9}, 3.9374636817608547`*^9, 
   3.937463755864437*^9, 3.937468630605107*^9, 3.9375441130469*^9, 
   3.937547947383782*^9, {3.937888373698908*^9, 3.937888396509572*^9}, 
   3.9379696091129093`*^9, 3.938056948601088*^9, 3.945253813975665*^9, 
   3.945329169414287*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"3bb7633d-3315-41d5-9e41-99402ad4058b"]
}, Open  ]],

Cell["At b = 0, this becomes", "Text",
 CellChangeTimes->{{3.937309042109438*^9, 
  3.937309046192205*^9}},ExpressionUUID->"d9492bd1-1b7d-4ef0-b3cc-\
970447fcf792"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "GK2sbb0"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Sigma]", "GK2sb"], "/.", 
     RowBox[{"b", "->", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"L", ">", "0"}], ",", 
      RowBox[{"N", ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
      RowBox[{"x0", "<", "L"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.937309048843457*^9, 3.937309049044718*^9}, {
  3.937309080843738*^9, 3.937309086811784*^9}, {3.937409181687758*^9, 
  3.937409185315268*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"84251b60-bdf8-44a5-851d-cd1d065a9aa9"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"Cosh", "[", 
    FractionBox[
     RowBox[{"L", " ", "x0"}], 
     RowBox[{"2", " ", 
      SubsuperscriptBox["\[Sigma]", "q", "2"]}]], "]"}], " ", 
   SubsuperscriptBox["\[Sigma]", "q", "2"]}], 
  RowBox[{"L", " ", 
   SqrtBox["N"]}]]], "Output",
 CellChangeTimes->{
  3.937309049414445*^9, {3.9373090830306*^9, 3.937309087169818*^9}, {
   3.93740917438316*^9, 3.93740919856022*^9}, 3.937409435935926*^9, 
   3.937463681823867*^9, 3.937463755928308*^9, 3.9374686329374113`*^9, 
   3.93754411566472*^9, 3.937547954019087*^9, 3.937888471915038*^9, 
   3.937969610536181*^9, 3.938056950177506*^9, 3.945253814067745*^9, 
   3.945329169498886*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"a275f960-1084-455a-8de6-3b0ec8031cdd"]
}, Open  ]],

Cell["\<\
This is equivalent to S23b in Balzarotti 2017 in the event you swap his \
definition of a Gaussian with ours...namely 4*Log[2] becomes (1/2)...\
\>", "Text",
 CellChangeTimes->{{3.937309549326313*^9, 
  3.93730961710678*^9}},ExpressionUUID->"98cdeae0-8e07-4b25-8860-\
196bdf817266"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Sigma]", "GK2sbb0"], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "N", "]"}]}], "*", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Sigma]", "q"], "2"], "/", "L"}], "*", "2", "*", 
      RowBox[{"Cosh", "[", 
       RowBox[{"x0", "*", 
        RowBox[{"L", "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", 
           SuperscriptBox[
            SubscriptBox["\[Sigma]", "q"], "2"]}], ")"}]}]}], "]"}]}], 
     ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", ">", "0"}], ",", 
     RowBox[{"N", ">", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
     RowBox[{"x0", "<", "L"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9373094967382927`*^9, 3.937309538211544*^9}, 
   3.9374092046838627`*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"3641bbbc-cc7d-4a76-aa64-2bab4690f455"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.937309507279832*^9, 3.937309538532332*^9}, 
   3.937409206014009*^9, 3.937409439509319*^9, 3.937463681913444*^9, 
   3.937463756013829*^9, 3.9374639013473186`*^9, 3.937468634245442*^9, 
   3.937544117679792*^9, 3.937547954860901*^9, 3.937888473099494*^9, 
   3.937969612049305*^9, 3.9380569524052343`*^9, 3.9452538140716143`*^9, 
   3.945329169503621*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"60b8c86b-e8f9-41e6-88a9-e91530aa4500"]
}, Open  ]],

Cell["\<\
And at x0=0, b=0, this is again in agreement with S24b in Balzarotti 2017 if \
you swap 1/(4*Log[2]) for 2...\
\>", "Text",
 CellChangeTimes->{{3.937309623879738*^9, 
  3.937309678212263*^9}},ExpressionUUID->"c9113dd0-9e39-4dab-b51c-\
1a9be5de50f4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Sigma]", "GK2sb"], "/.", 
     RowBox[{"x0", "->", "0"}]}], "/.", 
    RowBox[{"b", "->", "0"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", ">", "0"}], ",", 
     RowBox[{"N", ">", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
     RowBox[{"x0", "<", "L"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.93730963151*^9, 3.937309641874213*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"645e6cb3-caac-4266-a012-71f205e50bac"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SubsuperscriptBox["\[Sigma]", "q", "2"]}], 
  RowBox[{"L", " ", 
   SqrtBox["N"]}]]], "Output",
 CellChangeTimes->{{3.93730963550486*^9, 3.937309642162203*^9}, {
   3.937409210652364*^9, 3.937409228972412*^9}, 3.937409441286815*^9, 
   3.937463681933936*^9, 3.937463756025371*^9, 3.937468635427371*^9, 
   3.937544118707168*^9, 3.937547956275896*^9, 3.937888474321733*^9, 
   3.937969614825238*^9, 3.938056953834193*^9, 3.9452538140875053`*^9, 
   3.945329169519607*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"73b76001-62c9-4600-98c4-b06141798809"]
}, Open  ]],

Cell["\<\
This is the same as the simple single measurement approximation evaluated at \
-L/2\
\>", "Text",
 CellChangeTimes->{{3.9374639100736723`*^9, 3.937463936072618*^9}, 
   3.937463973658887*^9},ExpressionUUID->"cfdfe52d-1a05-4e50-bd2f-\
3ecdad3ed926"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["dx", 
   RowBox[{"0", ",", "Gauss"}]], "/.", 
  RowBox[{"x0", "->", 
   RowBox[{
    RowBox[{"-", "L"}], "/", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.937463954935957*^9, 3.93746396850282*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"23e123d0-f500-4b19-80d6-e143a23eaf6d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SubsuperscriptBox["\[Sigma]", "q", "2"]}], 
  RowBox[{"L", " ", 
   SqrtBox["N"]}]]], "Output",
 CellChangeTimes->{{3.937463962254429*^9, 3.937463975766034*^9}, 
   3.937468637281933*^9, 3.937544121010994*^9, 3.937547957246077*^9, 
   3.9378884759722223`*^9, 3.937969616215172*^9, 3.938056955241321*^9, 
   3.9452538140911503`*^9, 3.945329169527532*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"2565d955-dac3-43aa-9977-b7143cb38949"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison of minima and maxima", "Subsection",
 CellChangeTimes->{{3.93730979800126*^9, 
  3.937309802235755*^9}},ExpressionUUID->"70c6c45c-026b-47c3-9c91-\
bace94a235df"],

Cell["\<\
First, let\[CloseCurlyQuote]s do a quick comparison of the K=2 cases for the \
maximums and minimum evaluated in the presence of background.\
\>", "Text",
 CellChangeTimes->{{3.9374106826773157`*^9, 
  3.937410739058998*^9}},ExpressionUUID->"e5a48405-b7a1-441e-89ad-\
68e9baa49d3a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xx", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "q"], "->", "250"}], ",", 
     RowBox[{"x0", "->", "0"}], ",", 
     RowBox[{"N", "->", "100"}], ",", 
     RowBox[{"b", "->", "0.01"}]}], "}"}]}], ";", 
  RowBox[{"pl0", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", "minK2sb"], "/.", "xx"}], ",", 
       RowBox[{
        SubscriptBox["\[Sigma]", "GK2sb"], "/.", "xx"}], ",", 
       RowBox[{
        SubscriptBox["\[Sigma]", "maxK2sb"], "/.", "xx"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"L", ",", "0", ",", "250"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Red", ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<Minimum\>\"", ",", " ", "\"\<Maximum, Gaussian\>\"", ",", 
          "\"\<Maximum, quadratic\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Sigma]\), SubscriptBox[\(x\), \(0\)]]\)(\
\!\(\*SubscriptBox[\(x\), \(0\)]\)=0) (nm)\>\"", ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<L (nm)\>\"", ",", "None"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"True", ",", "False"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "250"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "175"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontSize", "->", "14"}], ",", 
        RowBox[{"FontFamily", "->", "\"\<Arial\>\""}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"pl1", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Sigma]", "minK2sb"], "/.", "xx"}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "GK2sb"], "/.", "xx"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"L", ",", "0", ",", "1000"}], "}"}], ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Red"}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontSize", "->", "14"}], ",", 
       RowBox[{"FontFamily", "->", "\"\<Arial\>\""}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"pl0", ",", "pl1"}], "]"}]}], "Input",
 CellChangeTimes->{{3.937410771749411*^9, 3.937410876375371*^9}, {
   3.937410914794685*^9, 3.937410941573031*^9}, {3.937411017084338*^9, 
   3.937411046015355*^9}, {3.9374111005595284`*^9, 3.937411151829239*^9}, {
   3.937411185690482*^9, 3.937411250392742*^9}, {3.937411337636396*^9, 
   3.937411448576552*^9}, {3.9374115134453382`*^9, 3.937411515294278*^9}, {
   3.937411550739569*^9, 3.937411568430199*^9}, 3.9374122825175*^9, {
   3.937463997692192*^9, 3.937463998032291*^9}, {3.937469816390552*^9, 
   3.937469833650644*^9}, {3.937469881715292*^9, 3.937469890307497*^9}, {
   3.937888477806209*^9, 3.937888484119228*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"ca8fd807-fa74-4dc7-8d69-f09df432df4c"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0, 0, 1], AbsoluteThickness[2], Opacity[1.], 
           LineBox[CompressedData["
1:eJwV13c8Vf8fB3CrMs61iSs7ouwVifuyN/deo8jeK6tBRosUDYUiI6KoiJZE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            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
           LineBox[CompressedData["
1:eJwVjn1Q03UAh+cQ3a6TAYJNQ2DuNF6myxkInsAHQes7RmMwJiKMlzHG1vz9
RLFZ4CJeJVyi8wUtBGdkqWFXoEIUHcxAOApBkjG11OTUE5E32wmn4XP3uefP
z8PLpOPVTAaDETq31/4+oH9Dy6J4MF7zjxorimdyW7gJOPBsjFnyXRaUIvbh
co0cdyfTAg8pVHDzj/3aWpuIFOOeVm1EJugwKa2fUGCkkGNeK8pA9IlyQcma
JPx7K9zDKEuH1d1oWVC6Db39RQ6fUSUMO1dbJIPJsPvuMjVrU3Hac/ERJicF
603WzIW8FBiGLoXzVako2s4xWuzJsN6rsv9Up0T7jdkg2dVtiL7OZ7KG0uBm
+Ftdei0JV6iWnfePpEPJtgShdysquEbbJ3MdDw1dzpJJBd65XnfqvdsZCD3+
Sv0GV4FnM7V+z0syMS6NlQfGJUIvbjmfwlOB3UwVelrk+OXsukpHtwperJ+5
u8cT0O3XpZJos+AXMjT2WJGA8bdC5xXNVyNqcvWyqK54jC5nzzy5oEblbyz3
wuB41EdNjXLE2eD2BsdEX5JBtDc8LGcqG5EDUZ3z1smQ33emdK9Zg5wLI8Ur
2uJw++SDwzphDrzM3BpZQhw888pmDw3lQDM77NLUJQU7d1Na7kdafNF2ruOF
kxT9BaneZTwdDIsZShL6AZpeyC0F13TY169cxS+IRcJXGp/A7A8xa2uMvTMg
QafE5nBx1UO+tvju5ZUSPPfN7jnXoIdwUKzTfR6DCM2fmX7iHUh9c2CfySGG
svW4wj6xAw27ZTxGhhghQflRW6oopOatLCqwEfyVvynA2Uxh8v6CvsCbBHva
2W7WoxSuzn66336D4Edp9Z3ILymU5f0esrGPQKBr+jjsGwq91mIzs5PAt3bs
4rutFFiNdu6ZRgI2O8uL/5CCYHy8RlRF8K000OneYwp/mBwLx0wEW45NPKob
pTBNedjOVxKU8D+77D1JQRvj/cOqcoKXYafil72kcKK+YA3PSDCxa2i/mwcN
x/ajcn89QVVzLd23hIZisz//iZZAyNAoDi6l0eHsu/WihkBvmuYv8qEhbet+
GqwiGDnr3sYKoLGE4zcsTp77e2qr7xTQSMp50OeaRMAPOn2gTEjDaVoouJlI
kN4uTJ4fRMO1gumqls31sP5Dx3oay6sTqwVSghrpr28XbaDR86inZEpCsPFY
qUtkGA3R0pjBVjHB8C3J9KsIGg3dVypK3yf4Hw07jI4=
            "]]},
          Annotation[#, "Charting`Private`Tag#2"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
           Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVjn1Q03UAxieibcWLKJAQMGAZrzF52Rna8EHoy1zD8Tp1AQKDbbLx+4FJ
G/KiIi916cVEIVABEZiah2UHIgLi2oXSdWKdNhA5spcDAlPizUYYPnfPff56
7vN4pNNxmRYMBiN0pa94dNHF3XEkFoxXGcuE5zFzbtfGeAy7X7oxoMpAShDr
ZIUiAVHK/Lpz9jLY+UQ3GxsSIe3g/Vj6Ig00X0yrZyQI+T3CtGY8FZG1Ff6l
AXswLPLUJKxOhXF9cdPasr1IzGxyfkeQAk3Ou02iB1IwS4JF4d1JOO+w4ZSF
bRJGuHpdk+ojaEwdYRxZMjpp/pZWVymMTyoffduYggsKcbT45R5E3udYME37
UHM3xqXVvBudVFfOb6dSMaTfUG+al+CzjcVDh4LS8I3Nwty0vQSb7zfWRz1O
g29vz+QbgYl4Zm7wni9NR4XPtkvXUhOgFnZ9leQhg63zYFH75Xj06IM/XxyQ
4aa6w3DkeRwGvO/IRPszMLX3DntxVxyevxW6qsQyE+sMo9bazlhMu7LMU1cy
0VejNQa6xaIlYnbaViiHY5FrrWV1DIK0YXzlrBy/jq5q3vR6DAoGL5RpqxQ4
W154RuMixuO6P05mcZXIc2lk2/F2weFg+ZLOpMQ2m743mSQarNwd+3I/2Q9W
H6ddkivCT4XJbuUeWchriFjcffpDtP+b0FR4NwvNx6J/DukXIv6sgu0nV+Hg
7bIRR1sh+kVDizbr1Pil1fyiT7wT8+7yHy63qTG6VTCmaBZgu+JeurcwG3W3
i433LARI6a6RPJrJxlDA+PebpVF4j1cQQSopXDFI5LcMBA8LdviuqaJgP5Vf
5dVHkGdg2RlPU1CwA/wqewiuib8cDT9DIfSvh7XpnQT+We35/FYKN4WsXKs2
AveGv6+GdFOIFFk9/biWgMXKcOGMUxjgaZJ1OQQXxX6rn0xSkPpPtqylCEj1
zETjNIX5q6rEQhVBKefodbd/KEzp/SeUcoJlfn2c8zIFfvHFMZJEMHPA9Kmd
PQ1BTeeCg4Cg8kYDPehIYxMzuln3AQGXoZB84URDe5zfYR1BoD4xx7Fm05g9
3M96LYzgT/36W0xfGg/mderl4BXf06GWfn8aB1qcwosCCTi888fLuTR6e7wO
LQUQpBq4Ukveyp6Z7bTks/KHuYDvttBYDqcPF3oRnBP3epVspTHx7MTO/94m
eL+6zCacT8Pq6zZNsSfB8Iho7uV2GgzOdRbDneB/4uOLJg==
            "]]},
          Annotation[#, "Charting`Private`Tag#3"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]], 
               Line[CompressedData["
1:eJwV13c8Vf8fB3CrMs61iSs7ouwVifuyN/deo8jeK6tBRosUDYUiI6KoiJZE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                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Line[CompressedData["
1:eJwVjn1Q03UAh+cQ3a6TAYJNQ2DuNF6myxkInsAHQes7RmMwJiKMlzHG1vz9
RLFZ4CJeJVyi8wUtBGdkqWFXoEIUHcxAOApBkjG11OTUE5E32wmn4XP3uefP
z8PLpOPVTAaDETq31/4+oH9Dy6J4MF7zjxorimdyW7gJOPBsjFnyXRaUIvbh
co0cdyfTAg8pVHDzj/3aWpuIFOOeVm1EJugwKa2fUGCkkGNeK8pA9IlyQcma
JPx7K9zDKEuH1d1oWVC6Db39RQ6fUSUMO1dbJIPJsPvuMjVrU3Hac/ERJicF
603WzIW8FBiGLoXzVako2s4xWuzJsN6rsv9Up0T7jdkg2dVtiL7OZ7KG0uBm
+Ftdei0JV6iWnfePpEPJtgShdysquEbbJ3MdDw1dzpJJBd65XnfqvdsZCD3+
Sv0GV4FnM7V+z0syMS6NlQfGJUIvbjmfwlOB3UwVelrk+OXsukpHtwperJ+5
u8cT0O3XpZJos+AXMjT2WJGA8bdC5xXNVyNqcvWyqK54jC5nzzy5oEblbyz3
wuB41EdNjXLE2eD2BsdEX5JBtDc8LGcqG5EDUZ3z1smQ33emdK9Zg5wLI8Ur
2uJw++SDwzphDrzM3BpZQhw888pmDw3lQDM77NLUJQU7d1Na7kdafNF2ruOF
kxT9BaneZTwdDIsZShL6AZpeyC0F13TY169cxS+IRcJXGp/A7A8xa2uMvTMg
QafE5nBx1UO+tvju5ZUSPPfN7jnXoIdwUKzTfR6DCM2fmX7iHUh9c2CfySGG
svW4wj6xAw27ZTxGhhghQflRW6oopOatLCqwEfyVvynA2Uxh8v6CvsCbBHva
2W7WoxSuzn66336D4Edp9Z3ILymU5f0esrGPQKBr+jjsGwq91mIzs5PAt3bs
4rutFFiNdu6ZRgI2O8uL/5CCYHy8RlRF8K000OneYwp/mBwLx0wEW45NPKob
pTBNedjOVxKU8D+77D1JQRvj/cOqcoKXYafil72kcKK+YA3PSDCxa2i/mwcN
x/ajcn89QVVzLd23hIZisz//iZZAyNAoDi6l0eHsu/WihkBvmuYv8qEhbet+
GqwiGDnr3sYKoLGE4zcsTp77e2qr7xTQSMp50OeaRMAPOn2gTEjDaVoouJlI
kN4uTJ4fRMO1gumqls31sP5Dx3oay6sTqwVSghrpr28XbaDR86inZEpCsPFY
qUtkGA3R0pjBVjHB8C3J9KsIGg3dVypK3yf4Hw07jI4=
                "]]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0], 
                Dashing[{Small, Small}]], 
               Line[CompressedData["
1:eJwVjn1Q03UAxieibcWLKJAQMGAZrzF52Rna8EHoy1zD8Tp1AQKDbbLx+4FJ
G/KiIi916cVEIVABEZiah2UHIgLi2oXSdWKdNhA5spcDAlPizUYYPnfPff56
7vN4pNNxmRYMBiN0pa94dNHF3XEkFoxXGcuE5zFzbtfGeAy7X7oxoMpAShDr
ZIUiAVHK/Lpz9jLY+UQ3GxsSIe3g/Vj6Ig00X0yrZyQI+T3CtGY8FZG1Ff6l
AXswLPLUJKxOhXF9cdPasr1IzGxyfkeQAk3Ou02iB1IwS4JF4d1JOO+w4ZSF
bRJGuHpdk+ojaEwdYRxZMjpp/pZWVymMTyoffduYggsKcbT45R5E3udYME37
UHM3xqXVvBudVFfOb6dSMaTfUG+al+CzjcVDh4LS8I3Nwty0vQSb7zfWRz1O
g29vz+QbgYl4Zm7wni9NR4XPtkvXUhOgFnZ9leQhg63zYFH75Xj06IM/XxyQ
4aa6w3DkeRwGvO/IRPszMLX3DntxVxyevxW6qsQyE+sMo9bazlhMu7LMU1cy
0VejNQa6xaIlYnbaViiHY5FrrWV1DIK0YXzlrBy/jq5q3vR6DAoGL5RpqxQ4
W154RuMixuO6P05mcZXIc2lk2/F2weFg+ZLOpMQ2m743mSQarNwd+3I/2Q9W
H6ddkivCT4XJbuUeWchriFjcffpDtP+b0FR4NwvNx6J/DukXIv6sgu0nV+Hg
7bIRR1sh+kVDizbr1Pil1fyiT7wT8+7yHy63qTG6VTCmaBZgu+JeurcwG3W3
i433LARI6a6RPJrJxlDA+PebpVF4j1cQQSopXDFI5LcMBA8LdviuqaJgP5Vf
5dVHkGdg2RlPU1CwA/wqewiuib8cDT9DIfSvh7XpnQT+We35/FYKN4WsXKs2
AveGv6+GdFOIFFk9/biWgMXKcOGMUxjgaZJ1OQQXxX6rn0xSkPpPtqylCEj1
zETjNIX5q6rEQhVBKefodbd/KEzp/SeUcoJlfn2c8zIFfvHFMZJEMHPA9Kmd
PQ1BTeeCg4Cg8kYDPehIYxMzuln3AQGXoZB84URDe5zfYR1BoD4xx7Fm05g9
3M96LYzgT/36W0xfGg/mderl4BXf06GWfn8aB1qcwosCCTi888fLuTR6e7wO
LQUQpBq4Ukveyp6Z7bTks/KHuYDvttBYDqcPF3oRnBP3epVspTHx7MTO/94m
eL+6zCacT8Pq6zZNsSfB8Iho7uV2GgzOdRbDneB/4uOLJg==
                "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0., 250.}, {0., 175.}}, 
             "Frame" -> {{True, False}, {True, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, 
             "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
             "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0], 
                Dashing[{Small, Small}]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 250.}, {0., 175.}},
             "Frame" -> {{True, False}, {True, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, 
            "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0], 
               Dashing[{Small, Small}]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwV13c8Vf8fB3CrMs61iSs7ouwVifuyN/deo8jeK6tBRosUDYUiI6KoiJZE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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJwVjn1Q03UAh+cQ3a6TAYJNQ2DuNF6myxkInsAHQes7RmMwJiKMlzHG1vz9
RLFZ4CJeJVyi8wUtBGdkqWFXoEIUHcxAOApBkjG11OTUE5E32wmn4XP3uefP
z8PLpOPVTAaDETq31/4+oH9Dy6J4MF7zjxorimdyW7gJOPBsjFnyXRaUIvbh
co0cdyfTAg8pVHDzj/3aWpuIFOOeVm1EJugwKa2fUGCkkGNeK8pA9IlyQcma
JPx7K9zDKEuH1d1oWVC6Db39RQ6fUSUMO1dbJIPJsPvuMjVrU3Hac/ERJicF
603WzIW8FBiGLoXzVako2s4xWuzJsN6rsv9Up0T7jdkg2dVtiL7OZ7KG0uBm
+Ftdei0JV6iWnfePpEPJtgShdysquEbbJ3MdDw1dzpJJBd65XnfqvdsZCD3+
Sv0GV4FnM7V+z0syMS6NlQfGJUIvbjmfwlOB3UwVelrk+OXsukpHtwperJ+5
u8cT0O3XpZJos+AXMjT2WJGA8bdC5xXNVyNqcvWyqK54jC5nzzy5oEblbyz3
wuB41EdNjXLE2eD2BsdEX5JBtDc8LGcqG5EDUZ3z1smQ33emdK9Zg5wLI8Ur
2uJw++SDwzphDrzM3BpZQhw888pmDw3lQDM77NLUJQU7d1Na7kdafNF2ruOF
kxT9BaneZTwdDIsZShL6AZpeyC0F13TY169cxS+IRcJXGp/A7A8xa2uMvTMg
QafE5nBx1UO+tvju5ZUSPPfN7jnXoIdwUKzTfR6DCM2fmX7iHUh9c2CfySGG
svW4wj6xAw27ZTxGhhghQflRW6oopOatLCqwEfyVvynA2Uxh8v6CvsCbBHva
2W7WoxSuzn66336D4Edp9Z3ILymU5f0esrGPQKBr+jjsGwq91mIzs5PAt3bs
4rutFFiNdu6ZRgI2O8uL/5CCYHy8RlRF8K000OneYwp/mBwLx0wEW45NPKob
pTBNedjOVxKU8D+77D1JQRvj/cOqcoKXYafil72kcKK+YA3PSDCxa2i/mwcN
x/ajcn89QVVzLd23hIZisz//iZZAyNAoDi6l0eHsu/WihkBvmuYv8qEhbet+
GqwiGDnr3sYKoLGE4zcsTp77e2qr7xTQSMp50OeaRMAPOn2gTEjDaVoouJlI
kN4uTJ4fRMO1gumqls31sP5Dx3oay6sTqwVSghrpr28XbaDR86inZEpCsPFY
qUtkGA3R0pjBVjHB8C3J9KsIGg3dVypK3yf4Hw07jI4=
            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0], 
            Dashing[{Small, Small}]], 
           Line[CompressedData["
1:eJwVjn1Q03UAxieibcWLKJAQMGAZrzF52Rna8EHoy1zD8Tp1AQKDbbLx+4FJ
G/KiIi916cVEIVABEZiah2UHIgLi2oXSdWKdNhA5spcDAlPizUYYPnfPff56
7vN4pNNxmRYMBiN0pa94dNHF3XEkFoxXGcuE5zFzbtfGeAy7X7oxoMpAShDr
ZIUiAVHK/Lpz9jLY+UQ3GxsSIe3g/Vj6Ig00X0yrZyQI+T3CtGY8FZG1Ff6l
AXswLPLUJKxOhXF9cdPasr1IzGxyfkeQAk3Ou02iB1IwS4JF4d1JOO+w4ZSF
bRJGuHpdk+ojaEwdYRxZMjpp/pZWVymMTyoffduYggsKcbT45R5E3udYME37
UHM3xqXVvBudVFfOb6dSMaTfUG+al+CzjcVDh4LS8I3Nwty0vQSb7zfWRz1O
g29vz+QbgYl4Zm7wni9NR4XPtkvXUhOgFnZ9leQhg63zYFH75Xj06IM/XxyQ
4aa6w3DkeRwGvO/IRPszMLX3DntxVxyevxW6qsQyE+sMo9bazlhMu7LMU1cy
0VejNQa6xaIlYnbaViiHY5FrrWV1DIK0YXzlrBy/jq5q3vR6DAoGL5RpqxQ4
W154RuMixuO6P05mcZXIc2lk2/F2weFg+ZLOpMQ2m743mSQarNwd+3I/2Q9W
H6ddkivCT4XJbuUeWchriFjcffpDtP+b0FR4NwvNx6J/DukXIv6sgu0nV+Hg
7bIRR1sh+kVDizbr1Pil1fyiT7wT8+7yHy63qTG6VTCmaBZgu+JeurcwG3W3
i433LARI6a6RPJrJxlDA+PebpVF4j1cQQSopXDFI5LcMBA8LdviuqaJgP5Vf
5dVHkGdg2RlPU1CwA/wqewiuib8cDT9DIfSvh7XpnQT+We35/FYKN4WsXKs2
AveGv6+GdFOIFFk9/biWgMXKcOGMUxjgaZJ1OQQXxX6rn0xSkPpPtqylCEj1
zETjNIX5q6rEQhVBKefodbd/KEzp/SeUcoJlfn2c8zIFfvHFMZJEMHPA9Kmd
PQ1BTeeCg4Cg8kYDPehIYxMzuln3AQGXoZB84URDe5zfYR1BoD4xx7Fm05g9
3M96LYzgT/36W0xfGg/mderl4BXf06GWfn8aB1qcwosCCTi888fLuTR6e7wO
LQUQpBq4Ukveyp6Z7bTks/KHuYDvttBYDqcPF3oRnBP3epVspTHx7MTO/94m
eL+6zCacT8Pq6zZNsSfB8Iho7uV2GgzOdRbDneB/4uOLJg==
            "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 250.}, {0., 175.}}, 
         "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0], 
            Dashing[{Small, Small}]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], InsetBox[
     TemplateBox[{
      "\"Minimum\"", "\"Maximum, Gaussian\"", "\"Maximum, quadratic\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.06280000000000001] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.06280000000000001] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.06280000000000001] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 14, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}]}], "}"}]}], 
           ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, False}, {True, False}},
   FrameLabel->{{
      FormBox[
       TagBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), SubscriptBox[\\(x\\), \
\\(0\\)]]\\)(\\!\\(\\*SubscriptBox[\\(x\\), \\(0\\)]\\)=0) (nm)\"", HoldForm],
        TraditionalForm], None}, {
      FormBox[
       TagBox["\"L (nm)\"", HoldForm], TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   LabelStyle->{FontSize -> 14, FontFamily -> "Arial"},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 250.}, {0., 175.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwV13c8Vf8fB3CrMs61iSs7ouwVifuyN/deo8jeK6tBRosUDYUiI6KoiJZE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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJwVjn1Q03UAh+cQ3a6TAYJNQ2DuNF6myxkInsAHQes7RmMwJiKMlzHG1vz9
RLFZ4CJeJVyi8wUtBGdkqWFXoEIUHcxAOApBkjG11OTUE5E32wmn4XP3uefP
z8PLpOPVTAaDETq31/4+oH9Dy6J4MF7zjxorimdyW7gJOPBsjFnyXRaUIvbh
co0cdyfTAg8pVHDzj/3aWpuIFOOeVm1EJugwKa2fUGCkkGNeK8pA9IlyQcma
JPx7K9zDKEuH1d1oWVC6Db39RQ6fUSUMO1dbJIPJsPvuMjVrU3Hac/ERJicF
603WzIW8FBiGLoXzVako2s4xWuzJsN6rsv9Up0T7jdkg2dVtiL7OZ7KG0uBm
+Ftdei0JV6iWnfePpEPJtgShdysquEbbJ3MdDw1dzpJJBd65XnfqvdsZCD3+
Sv0GV4FnM7V+z0syMS6NlQfGJUIvbjmfwlOB3UwVelrk+OXsukpHtwperJ+5
u8cT0O3XpZJos+AXMjT2WJGA8bdC5xXNVyNqcvWyqK54jC5nzzy5oEblbyz3
wuB41EdNjXLE2eD2BsdEX5JBtDc8LGcqG5EDUZ3z1smQ33emdK9Zg5wLI8Ur
2uJw++SDwzphDrzM3BpZQhw888pmDw3lQDM77NLUJQU7d1Na7kdafNF2ruOF
kxT9BaneZTwdDIsZShL6AZpeyC0F13TY169cxS+IRcJXGp/A7A8xa2uMvTMg
QafE5nBx1UO+tvju5ZUSPPfN7jnXoIdwUKzTfR6DCM2fmX7iHUh9c2CfySGG
svW4wj6xAw27ZTxGhhghQflRW6oopOatLCqwEfyVvynA2Uxh8v6CvsCbBHva
2W7WoxSuzn66336D4Edp9Z3ILymU5f0esrGPQKBr+jjsGwq91mIzs5PAt3bs
4rutFFiNdu6ZRgI2O8uL/5CCYHy8RlRF8K000OneYwp/mBwLx0wEW45NPKob
pTBNedjOVxKU8D+77D1JQRvj/cOqcoKXYafil72kcKK+YA3PSDCxa2i/mwcN
x/ajcn89QVVzLd23hIZisz//iZZAyNAoDi6l0eHsu/WihkBvmuYv8qEhbet+
GqwiGDnr3sYKoLGE4zcsTp77e2qr7xTQSMp50OeaRMAPOn2gTEjDaVoouJlI
kN4uTJ4fRMO1gumqls31sP5Dx3oay6sTqwVSghrpr28XbaDR86inZEpCsPFY
qUtkGA3R0pjBVjHB8C3J9KsIGg3dVypK3yf4Hw07jI4=
            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0], 
            Dashing[{Small, Small}]], 
           Line[CompressedData["
1:eJwVjn1Q03UAxieibcWLKJAQMGAZrzF52Rna8EHoy1zD8Tp1AQKDbbLx+4FJ
G/KiIi916cVEIVABEZiah2UHIgLi2oXSdWKdNhA5spcDAlPizUYYPnfPff56
7vN4pNNxmRYMBiN0pa94dNHF3XEkFoxXGcuE5zFzbtfGeAy7X7oxoMpAShDr
ZIUiAVHK/Lpz9jLY+UQ3GxsSIe3g/Vj6Ig00X0yrZyQI+T3CtGY8FZG1Ff6l
AXswLPLUJKxOhXF9cdPasr1IzGxyfkeQAk3Ou02iB1IwS4JF4d1JOO+w4ZSF
bRJGuHpdk+ojaEwdYRxZMjpp/pZWVymMTyoffduYggsKcbT45R5E3udYME37
UHM3xqXVvBudVFfOb6dSMaTfUG+al+CzjcVDh4LS8I3Nwty0vQSb7zfWRz1O
g29vz+QbgYl4Zm7wni9NR4XPtkvXUhOgFnZ9leQhg63zYFH75Xj06IM/XxyQ
4aa6w3DkeRwGvO/IRPszMLX3DntxVxyevxW6qsQyE+sMo9bazlhMu7LMU1cy
0VejNQa6xaIlYnbaViiHY5FrrWV1DIK0YXzlrBy/jq5q3vR6DAoGL5RpqxQ4
W154RuMixuO6P05mcZXIc2lk2/F2weFg+ZLOpMQ2m743mSQarNwd+3I/2Q9W
H6ddkivCT4XJbuUeWchriFjcffpDtP+b0FR4NwvNx6J/DukXIv6sgu0nV+Hg
7bIRR1sh+kVDizbr1Pil1fyiT7wT8+7yHy63qTG6VTCmaBZgu+JeurcwG3W3
i433LARI6a6RPJrJxlDA+PebpVF4j1cQQSopXDFI5LcMBA8LdviuqaJgP5Vf
5dVHkGdg2RlPU1CwA/wqewiuib8cDT9DIfSvh7XpnQT+We35/FYKN4WsXKs2
AveGv6+GdFOIFFk9/biWgMXKcOGMUxjgaZJ1OQQXxX6rn0xSkPpPtqylCEj1
zETjNIX5q6rEQhVBKefodbd/KEzp/SeUcoJlfn2c8zIFfvHFMZJEMHPA9Kmd
PQ1BTeeCg4Cg8kYDPehIYxMzuln3AQGXoZB84URDe5zfYR1BoD4xx7Fm05g9
3M96LYzgT/36W0xfGg/mderl4BXf06GWfn8aB1qcwosCCTi888fLuTR6e7wO
LQUQpBq4Ukveyp6Z7bTks/KHuYDvttBYDqcPF3oRnBP3epVspTHx7MTO/94m
eL+6zCacT8Pq6zZNsSfB8Iho7uV2GgzOdRbDneB/4uOLJg==
            "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 250.}, {0., 175.}}, 
         "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0], 
            Dashing[{Small, Small}]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"], {
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{True, False}, {True, False}}, FrameLabel -> {{
         HoldForm[
         "\!\(\*SubscriptBox[\(\[Sigma]\), SubscriptBox[\(x\), \(0\)]]\)(\!\(\
\*SubscriptBox[\(x\), \(0\)]\)=0) (nm)"], None}, {
         HoldForm["L (nm)"], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      LabelStyle -> {FontSize -> 14, FontFamily -> "Arial"}, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0., 250.}, {0., 175.}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[0, 0, 1]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[1, 0, 0]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]]}, {
       "Minimum", "Maximum, Gaussian", "Maximum, quadratic"}, LegendMarkers -> 
       None, LabelStyle -> {FontSize -> 14, FontFamily -> "Arial"}, 
       LegendLayout -> "Column"]], {Right, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.937411023003113*^9, 3.937411046419966*^9}, {
   3.937411110030188*^9, 3.9374111522490683`*^9}, {3.937411207233879*^9, 
   3.937411250788462*^9}, {3.937411410630556*^9, 3.9374114159739733`*^9}, 
   3.937411449168812*^9, 3.937411522620065*^9, 3.937411569465802*^9, 
   3.937412289123096*^9, 3.937463999410248*^9, 3.937468640069925*^9, {
   3.937469824484743*^9, 3.93746983453323*^9}, {3.9374698821640244`*^9, 
   3.937469890996202*^9}, 3.937544122515511*^9, 3.937547958818788*^9, {
   3.937888480048468*^9, 3.937888484474869*^9}, 3.9379696176027813`*^9, 
   3.938056956658988*^9, 3.9452538141707163`*^9, 3.945329169606635*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"9d9d856d-97ff-4c24-beda-07e2d35267df"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVl3c01f8fx5Htc69rZpSsypU9r9nTyF73mlF8W1a+GVlZySYhqSgZlZJK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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVzWk4FAgAh3FGu5kcociSYqmYwWDcmfzHWMJkjKRjlTbHNJrIkdhQMW5m
NAkrIoVWLK2cj8iVdLcicvSgRGEjZ+2y7Yf3+X18NY4FuPoQxMTEXL/1v+qv
71hU7fBBQQ3tQf7vrtheN0mYL/aBTtpQcKmlK6Rqh8VUh31xOyxqNYrOxieX
zLiaj76o54rf51uw8XKCKe224AvZubSpi4Zs5KrWbkqV4mCpR86sRYMNyjmB
/qoJBxmVttnhBDb22u30GE3igFAcrLCz3QVXXqbX3DI+jkSRdk8HywXkGXt/
qwQuqIc893GmncG0EgZribhY2kKkBo44gxffEyadw8U6BQM3fo8zStV8YgbK
uTjoomx6v9EZuo7RWRGvuEiRGGLVCJ2hf72hpWG7H44m0x//RHWG0T7DTbR2
P3iIZC8/Pb8HlnUq92gEHm7cXm4XUZmIeFQ+/FmKh225434vdZhoHLSVKFHk
wZtNebZZnQk6IcBOSYeHj6f76pqlmdjt1Pp4msWD/g1n95/HnLB/8ERfXi4P
4a+mmjqynRAifndW3OIkTpZ0P9sv6YRyB89t9wP8sePfh1MS8w64u05uRT7x
FFYs2Yv67+yhUlvUX9EaCMqJxglvazv8GPM1sF45GDOlSTlFlbY4YkQUxXNC
sLVMoiP1FwbkdfbcaMs7jYHWcwUWTjYIoLECeLOheLyYpftpFx22v8Xr8vXD
ENVQi22eQJtCVMH3seHgtoQXRq6zxplTegXM7l8R2jpZbZpIwzXFDemE9RHQ
VKaXZdlY4Uxv9S5Nr0iouHWmi1Yt0TaS1l+ZH4UPVQseGR8tYPtCkyDZew42
oXEE6qw5av3rT42mn0esFi2yYskMicpRfb8aXYDOQnRIqIYZDF7kX7UfvIBl
D6noAw6m+PQ1T3uBH42mF4PWTXwT8Bzrb3loxKDz5oL9RJ8x7hZTk5cexmDN
zKb3a/WM8VD7gReTy0fNwFodWgYVM6oW4tFrYtGlkZwYKUXFlBrx62RpLCrs
xvUZUUYoZMxNrXeMg7rahmQhwQhGYbtox+fikBo8PCniG+Ls8+uxYZfi8f7E
jNiqoiEGs9+J/CgJSLt1xvZeuQEUQ+L+udibgJHFriInewMQA208A0MT4eUd
/mS5h4K/Ig5vidNIgnRnS2ShKgVVX9wKIjqT0F7brz3kr4+9OZytZN9kKFVk
Omq+0kMHs29JVi4FdiX0zCArPSyo+z4q+SMFM13UN2/v6MKa8+yYtmMqAh2m
Ddaa6+JIQ6Z7/2wqlmV6v9rXkWFucpZhlybAzQOMYQknMnrO2pC+uySAU2Vz
v7YDGadbiPJtlwVQmiw76WxPxp+srCH6FQHcqsv2X2GQoetXFU4rEqCC7cmw
siJDPe/vcuMGAYicoKBsPTKIRO/NmuMC9MY2f+mQI+Mmiywx8kEA9cLRrlVZ
MuwyZifypwRQc09gmMuQwde8ULPlswAbDtLHSohkrNCuuqqsCJD/9Il5JoGM
2aDeBPmNQox+CZJJmSMhrS4v4LmSEHVUJeaTWRIoYhx34Q9CdH1+q75+hgRe
6rymzFYhmjbOpqRPkTBWrNAkSRJCutDRv2iMBP50X2GHrhDNezsPT74lQdPk
WkocRQitatao0SgJR1soh9aYCLGd6lXR/IaEFclFtJoJMcEaXyQOkZDLatwR
bSlElpZPt+sACVYZsbJ02rf/u+7dOa9JeD3AnF+1FqJ3wNR1rJeE/wAX1U57

          "]]},
        Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1]], 
             Line[CompressedData["
1:eJwVl3c01f8fx5Htc69rZpSsypU9r9nTyF73mlF8W1a+GVlZySYhqSgZlZJK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              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]], 
             Line[CompressedData["
1:eJwVzWk4FAgAh3FGu5kcociSYqmYwWDcmfzHWMJkjKRjlTbHNJrIkdhQMW5m
NAkrIoVWLK2cj8iVdLcicvSgRGEjZ+2y7Yf3+X18NY4FuPoQxMTEXL/1v+qv
71hU7fBBQQ3tQf7vrtheN0mYL/aBTtpQcKmlK6Rqh8VUh31xOyxqNYrOxieX
zLiaj76o54rf51uw8XKCKe224AvZubSpi4Zs5KrWbkqV4mCpR86sRYMNyjmB
/qoJBxmVttnhBDb22u30GE3igFAcrLCz3QVXXqbX3DI+jkSRdk8HywXkGXt/
qwQuqIc893GmncG0EgZribhY2kKkBo44gxffEyadw8U6BQM3fo8zStV8YgbK
uTjoomx6v9EZuo7RWRGvuEiRGGLVCJ2hf72hpWG7H44m0x//RHWG0T7DTbR2
P3iIZC8/Pb8HlnUq92gEHm7cXm4XUZmIeFQ+/FmKh225434vdZhoHLSVKFHk
wZtNebZZnQk6IcBOSYeHj6f76pqlmdjt1Pp4msWD/g1n95/HnLB/8ERfXi4P
4a+mmjqynRAifndW3OIkTpZ0P9sv6YRyB89t9wP8sePfh1MS8w64u05uRT7x
FFYs2Yv67+yhUlvUX9EaCMqJxglvazv8GPM1sF45GDOlSTlFlbY4YkQUxXNC
sLVMoiP1FwbkdfbcaMs7jYHWcwUWTjYIoLECeLOheLyYpftpFx22v8Xr8vXD
ENVQi22eQJtCVMH3seHgtoQXRq6zxplTegXM7l8R2jpZbZpIwzXFDemE9RHQ
VKaXZdlY4Uxv9S5Nr0iouHWmi1Yt0TaS1l+ZH4UPVQseGR8tYPtCkyDZew42
oXEE6qw5av3rT42mn0esFi2yYskMicpRfb8aXYDOQnRIqIYZDF7kX7UfvIBl
D6noAw6m+PQ1T3uBH42mF4PWTXwT8Bzrb3loxKDz5oL9RJ8x7hZTk5cexmDN
zKb3a/WM8VD7gReTy0fNwFodWgYVM6oW4tFrYtGlkZwYKUXFlBrx62RpLCrs
xvUZUUYoZMxNrXeMg7rahmQhwQhGYbtox+fikBo8PCniG+Ls8+uxYZfi8f7E
jNiqoiEGs9+J/CgJSLt1xvZeuQEUQ+L+udibgJHFriInewMQA208A0MT4eUd
/mS5h4K/Ig5vidNIgnRnS2ShKgVVX9wKIjqT0F7brz3kr4+9OZytZN9kKFVk
Omq+0kMHs29JVi4FdiX0zCArPSyo+z4q+SMFM13UN2/v6MKa8+yYtmMqAh2m
Ddaa6+JIQ6Z7/2wqlmV6v9rXkWFucpZhlybAzQOMYQknMnrO2pC+uySAU2Vz
v7YDGadbiPJtlwVQmiw76WxPxp+srCH6FQHcqsv2X2GQoetXFU4rEqCC7cmw
siJDPe/vcuMGAYicoKBsPTKIRO/NmuMC9MY2f+mQI+Mmiywx8kEA9cLRrlVZ
MuwyZifypwRQc09gmMuQwde8ULPlswAbDtLHSohkrNCuuqqsCJD/9Il5JoGM
2aDeBPmNQox+CZJJmSMhrS4v4LmSEHVUJeaTWRIoYhx34Q9CdH1+q75+hgRe
6rymzFYhmjbOpqRPkTBWrNAkSRJCutDRv2iMBP50X2GHrhDNezsPT74lQdPk
WkocRQitatao0SgJR1soh9aYCLGd6lXR/IaEFclFtJoJMcEaXyQOkZDLatwR
bSlElpZPt+sACVYZsbJ02rf/u+7dOa9JeD3AnF+1FqJ3wNR1rJeE/wAX1U57

              "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 1000}, {0., 74.65043836619455}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, 
           "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 1000}, {0., 74.65043836619455}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0, 0, 1]], 
         Line[CompressedData["
1:eJwVl3c01f8fx5Htc69rZpSsypU9r9nTyF73mlF8W1a+GVlZySYhqSgZlZJK
0jBChULKKlKi4auSkUpUwu/+/nqfx3mf8zrv1+P9fL/PecnsDmbsY2NhYeFl
ZWH5/8q30PzyBtfS1vN1Rp1lVxjQXxyyjw1d3ur878ic1YoTnmXqxowosaKv
UMooSs4ey6eT7X+XrYFwpJr/+0RrKF3qlV4rwolPial/HK5bYMdtyXmtTG4Y
ONFCKgLNkd3q18FY5oVA7dVkn+OmaOq7dSYklATqeTZ3eS4TTI+t/pszwY8V
d/22oINbkbNQIT2kJIDcgczEdTQjXFq25Z3wFcQ6PdFlA2sDtLB///GjTAhP
JaetIgv1MMRXOMo2IoxsxfuNgxI0zAoadwiIiOLr0TK5Fx064JT4r0bacS1m
jQKb7hZqQ0om64xqphgWv0zYSmZoQUdBLcW4TRw7NoSvv3RcEw6qQ//aL0vg
6CTD/fFNDfjqxLnv0F2HlSqX95kT6og3kjXZH7oebFqf6HGK6igw71SMuSoF
azOl7mMJarhme0A4c2ID+J+I2qzeV8VuKu9qd640ch0THledUcGs0ujB50oy
iPnV3Hk8SxkxajWfX3fJgNqQxpF0TAmcWsk7P/jKgkc8WrGgfAukDKiW38rk
0HCuIvLmAhVVxn/v/TKSx8kp6hs2bSp0THvVWEbkMaPRsfwjQQEO1hES/CKb
4K/slz2ovhmv7axyRWs3IfSlDa940Sb4OkmySzluhrQ/q8dZ7k1IcH84o5Sp
ACX/5/Ljy/Lg9SrYrbWJivunLpTnJ8njlLffS4M2KgzI1oZ0kjyq95Ee2iwr
4vNbiTYXTTnoB7zTZpzZArnXDVdHn8nicdCtqu26Sgg48rl0KUgWowe3F/iH
KuNQ3hb//joZ+Ecp8YSQVcB5QeM4xx4ZzMesxkddVcHBEBOjxwIyIJIq/NIm
VCHrHhYpeUgaT00NZy1M1LC1wFyIri6N/PaKyie5avB4O618ZXgDpDqj1w8o
qeOLxY/fbi+k8J/1h5euseowNdjoF7pdClXdtvmvutRBoS2wk8fXQ6dXiuu9
rwbUR1eXPrKth8NQ+9zXMk1k9QsvHA+WxOG3O7eTFzQxpzBQE8EniZrPCw+V
bLVgy8JX+rlKAgJLCicCfmrh87R1Sc8PcZiyty6l22jjgbpBw7dicYSRvPZe
KtXGq5qRmjXW4nix4Zj2uLUOep7h6b9XxMBB3VTCWqqD/YMJV9N3ikFH4z6n
9LwOHu+RPCkkLIbT5t9e7ijRBUXP+tHajLXwDHCNGfpOg4pNIs0wUxRHw2Y/
zFvq4R+bGr1tDqJoik23FTqnBwXRm7fJzNyvz2lY52Spj6Tr21hKL4vgXe36
+11nDXC6n02T860wBJrubv48Z4Cy5/IpO2uEYfrIMY/TwhCvOFM4WJOFcfHl
kV1mc4YYFpjpXtkiDL+/E2uazY2huuf+r5qjQijkOBw0UmSMB7QicxNfIXSS
xQZ/zxojX3bwQI+JEBRlbC7pFG1F+MXgkPtLgliUdZcfjgSSIxVvq8QIIu/y
BQ+/csBR6erHQS9BKCjNZS90Azclr7KbGgvCQzvzp7CMCfqqvgoxOATRaHnv
Mb3bBEeed803nRUA4ynX0rufJmgYo5n9TBLAlJOLaoi0KaxOB37sChTAOs+Z
0zkRpqA3j2zTNRRAfNCGgO4NZli3MLPz9gQFot/2n/O0McMvQ02pf/opqI6o
758MN8PaQw94s5opGEug63M/McNG3uga29MU4Hgy37Zwc0x1D89qOFHQMSZq
zFZsjstuxe4FoMBBqSrkfps5vg0vzTuqU7Czo29QT2gbXB5GvXgmREHM8voy
ldptOCorJeDTwA9W25sDU6+2wZuSSPYq5UdGoTnHFVYLuOpkBMym8uO05v5A
OboFvhxUONXjwo/bAfVaYnMWsAitk5X5TYZBna3f4FpLJN2sbk4eJ6OV/W1R
/lZLHLadLPDtIaO/lGOVyLVEYlHki/MVZMwOMrpYVazw6YiZWe12MiLkPi61
uFpBV3t4asCSjL8hh1Ti4q3w4J83irt0yOAjyk4sPLWCixaveoswGQqmMzun
9ltDv9U/z2yIhBu5iXmVJ6xRfLG8qaiDBJ1RobZ996yRV79g69BAwrZofYV3
vDYo9ip53n2OhN3V6d9fXLHBysLfqKlAEiaXJDbm99vg+viFXVw+JIRYV7s7
/rZB/ny9YoQzCYf/e9HUZWWL16/12mFEQrGEbHrLJ1vUltTcDBMmQc7/TkMs
vx0uRGctLvKSUHXHapqma4eJ+h117awkNDgF02+l2WEkhPRHdY4ASthSQqrt
UKtXqfv0E4HOqZN3lYfs8Gjac+/VtwSG0pokKzfaY3p6zkylj4D3C0eHffb2
6Ivret/bSWBCZjxRNsIeLXpu5jUPCcw38XwsbreH6B2uQOptAgI/3GqO73HA
iMmz4Q9nCUjtlHFJz3LAg7Z3erGnCCh1TC3G3XSAQ7LeuNVxAlZnE7f6rzpA
aHHdVGI6ATcO2/GdmxxxJuXKw8kkAnuCRdKd7R1xQ96hLyWBQIJZVY/xWUc0
xvLdcIgkkH09PEyr1RF3LcqE48IIFK3dKqo46YixIfHR4QMEXv+crM6SdILn
M+LTen8C7xV7EzlUnZDq1D7Mvo/AZ5/bjERTJ8yK3D0mtpvAQlfCQkSAE8hh
DW1tOwgsr+zpnItzwmClN8nTkwC7lvWZ/XlOaOgwvSrhQYA3QCXo4wUniNxq
5uZwY/ZfImS8q84JcYZvToi5EBB7/ov/zRMnnA92anZhMH1wj713G3MCn93u
X/VOBDYatd3q/+YEsc/vGs0dmX7CKlPtOOiQ+yMUv2hPQPPyMfcOMTri2683
9NkR0H8TRjVVosN8V/NMry0BEwGPpaatdLDvLy+ct2H6tDB6putMh//qHwNj
JjvGypbW+tKhIF7udc2a6beGK1Q5ho5U44J4YybvmJg2rTxGR++R79R5K6Zv
iQFhuXI6ovunvjxlcqBj3cdzt+lwO3nXrpPJISnF9WKddFScShmdYHJUw5Gs
EyN01KhFK29k1kuY9d1B/koHW2dRTyqTU+XsVDLZGOhJfebCxTxPtoc6C7so
A09du1yvMPnEMdGBBCoDh+T5AvYz+znTunThtyEDH7x6N9sz+y1ffBcR7sQA
6RyXsgPTR6XSY8uvexiIvU0XOeBAoHrXVfHAKAa6OmYTrjH93TmVN/VfFgOL
jY08PHQCTd0RzT4lDDzslnNPZvpvZfHKfX2TAfddsrySzPvpC9yo2TfMgGSX
uVa5O4GXpbwcttMMKFo9+pWzncDYi69Dj1YZiDmX2lzoRWDauDHm3iZnhB9a
/bbiQ+DHwVI7HX1nWCToNnoy8/OnMkXqpr0zgm6UaPbvJcAl5Nh6KdwZrQMW
v4lAAmQrrQKZDGf8PWJf2R9EQDhe3Lf4rDNYDrD13AgmIPtpnCe/1RkvPQyd
6iIIGN+LpsdTXGBh56g5xXwP0gOTPSUbXfBD/bvtwzQCrJOedg/0XcD1uOZm
bRaBdlEjyzX7XGDDThH4mE/AJozVKLPBBbX2P2XTLjLzlRnWWNXD3LcnlShf
IUAqG9d9Ou6CL9EN72euM308e6TBT3ZF87RLYV0dMy/ULIWTu10xZvbkld9T
AjQsVdyNckWMiErls34C4u5BcsPZrph4ksBl85LAmxQHKck6VxQn7wtN/UBg
9ztB4XI+N3jXrcyv/iYQfPrs6rXbbsiuKB/tUSLBqZqI7+lyg8eB2meJmiRo
PIr/83XMDRmtPme36ZOw8N3npwaPO6IbJlY5rUiIc5Cfqt/pjkUvvoA9e0nI
4Lg+1M7pgVtHDo16lJFQdrDl+huP7fBiXBHhlifj9yxD8WTQdkyX3t2hoEQG
I/DTJfvE7eioHY920SKDfRelrOXydhQKRrf1mpPh77A7v2xhO1LKKuscfclQ
o3JG7S3whI5rRp/3VTLujzH/xl4vSD/y0RM14seY9ejAkoU32Iu0K2yMKBC8
vPzHc4c37InDMl9NKbBgl5JrDPWG7AC99rQVBddbvA9GF3sjRXfv13lnCuI0
3wn9/OaNnGvrZsYCKRBfP+4yW+yDpsv8cwFFFChGh+8POfQPlhJC5BR+U7DP
NmZmd+8u3GjnVHz3UAAmjYvsvQf2wqTlNvWWnxD46t+zSL73hQYXJYWVRwRb
vlkeMMwIQFrMovqlt6LQb5B4YMQWhFzW3j2hF8Rww9pn4+PgA5hs7uWX8JNA
My9lRSAzBOHKAy/rPdZBov7SSE1bKLxo6n0XVaQgm7wU2ih2EAsVu6pDxaTh
rcGTn+4Xjg+/44XfiMpAgGp/sb00AnnrPkyc5pBFsJFjcND3SLRIjxW85pGD
eVG6UopKNA6cLH32fFkO7YIJ5zlTDyF9Jfg6lWsjokKUz9sNxkCct0Y1idiE
chGhAjb+OFR4bYpeZNmMqOG7xnJ74pGpUV1eyquA9g95I7fKEuAmNFtKXUOF
eb8cG/fwYdBi9340XKSi/kBjyHhBInS2ZE0Gs2xBpljCqxiNI5DasiJg/msL
1PrLSixHj8BwUrBLk0MZc0ulCgspSbgoMJeXQVJBkE3j1R0yybj2UGibM7sq
mi9rHv31JBmLjnsLxbnV8EShc49dQAoGO2u2GKSq4ZukHmsSeyrUxq3M/66q
YWY9z9L0tVSIZQjnWqSqo8JsfobfJg1HBuze3mXVgEa0sZH/fBrEaIknazI0
ENt3ITX6RDoynsv/94RTE6NnJvIDVTOwNd6MJzZJEyLhaX+PD2eA1yHX/Da3
FnhCTX1CIzPxc9aVmytNCwNxO6XSZLKw9MTEYZykjTt/XM7HdWVh9aMZlXFC
G87Ffhu2+B5Ft0ii4CC/DjrsXv0iU7LRfJO36P0pHSxI+3ZXVWcj3t/uzKqw
Lrb69e5WsDkG/g7V5ao8XXg3nXYb+X4MtKx0g3eiNNC0Y80s8nJwtoK6T66A
hqFYU0WOEzloMVDtYJyiIaKVR6D9ZA7evr1HTSqkodaxcMzkbA7uPAiYe1dM
g1LgnUNGl3IwMCOUUlJBg3Tp1xtaTTlgBCS1i9fRwMOzd53c5xxIyfZUUl7T
UOm4Zc2HLzn4vcIcTt7QYHHq+2TZTA5kowpygsdoSJE7Uif1Iwf/VO+N7PlA
w4pRCUNiJQf9/0rZZU/R8D1sOENAOBcE+yt+7mUa8hpKg/tEmby3IEt3lQZV
Fj+3XPFcNNP6OPxY9RB07KccaUMulOs7lx9x6OHjZcH73Iq5YPVs+JFM1kPK
7KuKDqVcPL8SHnaLogc57fLsNNVc5Pnc+PZBkDmXtKp6smvnwjTy/DeTtXpY
4V5Em24uBAs8w0LF9XDOsWVzkn4u0o4f/1EmqQfDU6lkE6NcUO0tI/rW6+H1
G7ufq1uZ9SpiF1c36OF/lHomEA==
          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[1, 0, 0]], 
         Line[CompressedData["
1:eJwVzWk4FAgAh3FGu5kcociSYqmYwWDcmfzHWMJkjKRjlTbHNJrIkdhQMW5m
NAkrIoVWLK2cj8iVdLcicvSgRGEjZ+2y7Yf3+X18NY4FuPoQxMTEXL/1v+qv
71hU7fBBQQ3tQf7vrtheN0mYL/aBTtpQcKmlK6Rqh8VUh31xOyxqNYrOxieX
zLiaj76o54rf51uw8XKCKe224AvZubSpi4Zs5KrWbkqV4mCpR86sRYMNyjmB
/qoJBxmVttnhBDb22u30GE3igFAcrLCz3QVXXqbX3DI+jkSRdk8HywXkGXt/
qwQuqIc893GmncG0EgZribhY2kKkBo44gxffEyadw8U6BQM3fo8zStV8YgbK
uTjoomx6v9EZuo7RWRGvuEiRGGLVCJ2hf72hpWG7H44m0x//RHWG0T7DTbR2
P3iIZC8/Pb8HlnUq92gEHm7cXm4XUZmIeFQ+/FmKh225434vdZhoHLSVKFHk
wZtNebZZnQk6IcBOSYeHj6f76pqlmdjt1Pp4msWD/g1n95/HnLB/8ERfXi4P
4a+mmjqynRAifndW3OIkTpZ0P9sv6YRyB89t9wP8sePfh1MS8w64u05uRT7x
FFYs2Yv67+yhUlvUX9EaCMqJxglvazv8GPM1sF45GDOlSTlFlbY4YkQUxXNC
sLVMoiP1FwbkdfbcaMs7jYHWcwUWTjYIoLECeLOheLyYpftpFx22v8Xr8vXD
ENVQi22eQJtCVMH3seHgtoQXRq6zxplTegXM7l8R2jpZbZpIwzXFDemE9RHQ
VKaXZdlY4Uxv9S5Nr0iouHWmi1Yt0TaS1l+ZH4UPVQseGR8tYPtCkyDZew42
oXEE6qw5av3rT42mn0esFi2yYskMicpRfb8aXYDOQnRIqIYZDF7kX7UfvIBl
D6noAw6m+PQ1T3uBH42mF4PWTXwT8Bzrb3loxKDz5oL9RJ8x7hZTk5cexmDN
zKb3a/WM8VD7gReTy0fNwFodWgYVM6oW4tFrYtGlkZwYKUXFlBrx62RpLCrs
xvUZUUYoZMxNrXeMg7rahmQhwQhGYbtox+fikBo8PCniG+Ls8+uxYZfi8f7E
jNiqoiEGs9+J/CgJSLt1xvZeuQEUQ+L+udibgJHFriInewMQA208A0MT4eUd
/mS5h4K/Ig5vidNIgnRnS2ShKgVVX9wKIjqT0F7brz3kr4+9OZytZN9kKFVk
Omq+0kMHs29JVi4FdiX0zCArPSyo+z4q+SMFM13UN2/v6MKa8+yYtmMqAh2m
Ddaa6+JIQ6Z7/2wqlmV6v9rXkWFucpZhlybAzQOMYQknMnrO2pC+uySAU2Vz
v7YDGadbiPJtlwVQmiw76WxPxp+srCH6FQHcqsv2X2GQoetXFU4rEqCC7cmw
siJDPe/vcuMGAYicoKBsPTKIRO/NmuMC9MY2f+mQI+Mmiywx8kEA9cLRrlVZ
MuwyZifypwRQc09gmMuQwde8ULPlswAbDtLHSohkrNCuuqqsCJD/9Il5JoGM
2aDeBPmNQox+CZJJmSMhrS4v4LmSEHVUJeaTWRIoYhx34Q9CdH1+q75+hgRe
6rymzFYhmjbOpqRPkTBWrNAkSRJCutDRv2iMBP50X2GHrhDNezsPT74lQdPk
WkocRQitatao0SgJR1soh9aYCLGd6lXR/IaEFclFtJoJMcEaXyQOkZDLatwR
bSlElpZPt+sACVYZsbJ02rf/u+7dOa9JeD3AnF+1FqJ3wNR1rJeE/wAX1U57

          "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0, 1000}, {0., 74.65043836619455}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, "AspectRatio" -> 
       GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[1, 0, 0]], 
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0, 0, 1]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontSize -> 14, FontFamily -> "Arial"},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1000}, {0., 74.65043836619455}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.937411023003113*^9, 3.937411046419966*^9}, {
   3.937411110030188*^9, 3.9374111522490683`*^9}, {3.937411207233879*^9, 
   3.937411250788462*^9}, {3.937411410630556*^9, 3.9374114159739733`*^9}, 
   3.937411449168812*^9, 3.937411522620065*^9, 3.937411569465802*^9, 
   3.937412289123096*^9, 3.937463999410248*^9, 3.937468640069925*^9, {
   3.937469824484743*^9, 3.93746983453323*^9}, {3.9374698821640244`*^9, 
   3.937469890996202*^9}, 3.937544122515511*^9, 3.937547958818788*^9, {
   3.937888480048468*^9, 3.937888484474869*^9}, 3.9379696176027813`*^9, 
   3.938056956658988*^9, 3.9452538141707163`*^9, 3.945329169668393*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"32d2b8b1-d3df-47bf-be97-44c8dfa5ae06"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[
           {RGBColor[0, 0, 1], AbsoluteThickness[2], Opacity[1.], 
            LineBox[CompressedData["
1:eJwV13c8Vf8fB3CrMs61iSs7ouwVifuyN/deo8jeK6tBRosUDYUiI6KoiJZE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             "]]},
           Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[
           {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
            LineBox[CompressedData["
1:eJwVjn1Q03UAh+cQ3a6TAYJNQ2DuNF6myxkInsAHQes7RmMwJiKMlzHG1vz9
RLFZ4CJeJVyi8wUtBGdkqWFXoEIUHcxAOApBkjG11OTUE5E32wmn4XP3uefP
z8PLpOPVTAaDETq31/4+oH9Dy6J4MF7zjxorimdyW7gJOPBsjFnyXRaUIvbh
co0cdyfTAg8pVHDzj/3aWpuIFOOeVm1EJugwKa2fUGCkkGNeK8pA9IlyQcma
JPx7K9zDKEuH1d1oWVC6Db39RQ6fUSUMO1dbJIPJsPvuMjVrU3Hac/ERJicF
603WzIW8FBiGLoXzVako2s4xWuzJsN6rsv9Up0T7jdkg2dVtiL7OZ7KG0uBm
+Ftdei0JV6iWnfePpEPJtgShdysquEbbJ3MdDw1dzpJJBd65XnfqvdsZCD3+
Sv0GV4FnM7V+z0syMS6NlQfGJUIvbjmfwlOB3UwVelrk+OXsukpHtwperJ+5
u8cT0O3XpZJos+AXMjT2WJGA8bdC5xXNVyNqcvWyqK54jC5nzzy5oEblbyz3
wuB41EdNjXLE2eD2BsdEX5JBtDc8LGcqG5EDUZ3z1smQ33emdK9Zg5wLI8Ur
2uJw++SDwzphDrzM3BpZQhw888pmDw3lQDM77NLUJQU7d1Na7kdafNF2ruOF
kxT9BaneZTwdDIsZShL6AZpeyC0F13TY169cxS+IRcJXGp/A7A8xa2uMvTMg
QafE5nBx1UO+tvju5ZUSPPfN7jnXoIdwUKzTfR6DCM2fmX7iHUh9c2CfySGG
svW4wj6xAw27ZTxGhhghQflRW6oopOatLCqwEfyVvynA2Uxh8v6CvsCbBHva
2W7WoxSuzn66336D4Edp9Z3ILymU5f0esrGPQKBr+jjsGwq91mIzs5PAt3bs
4rutFFiNdu6ZRgI2O8uL/5CCYHy8RlRF8K000OneYwp/mBwLx0wEW45NPKob
pTBNedjOVxKU8D+77D1JQRvj/cOqcoKXYafil72kcKK+YA3PSDCxa2i/mwcN
x/ajcn89QVVzLd23hIZisz//iZZAyNAoDi6l0eHsu/WihkBvmuYv8qEhbet+
GqwiGDnr3sYKoLGE4zcsTp77e2qr7xTQSMp50OeaRMAPOn2gTEjDaVoouJlI
kN4uTJ4fRMO1gumqls31sP5Dx3oay6sTqwVSghrpr28XbaDR86inZEpCsPFY
qUtkGA3R0pjBVjHB8C3J9KsIGg3dVypK3yf4Hw07jI4=
             "]]},
           Annotation[#, "Charting`Private`Tag#2"]& ], 
          TagBox[
           {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
            Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVjn1Q03UAxieibcWLKJAQMGAZrzF52Rna8EHoy1zD8Tp1AQKDbbLx+4FJ
G/KiIi916cVEIVABEZiah2UHIgLi2oXSdWKdNhA5spcDAlPizUYYPnfPff56
7vN4pNNxmRYMBiN0pa94dNHF3XEkFoxXGcuE5zFzbtfGeAy7X7oxoMpAShDr
ZIUiAVHK/Lpz9jLY+UQ3GxsSIe3g/Vj6Ig00X0yrZyQI+T3CtGY8FZG1Ff6l
AXswLPLUJKxOhXF9cdPasr1IzGxyfkeQAk3Ou02iB1IwS4JF4d1JOO+w4ZSF
bRJGuHpdk+ojaEwdYRxZMjpp/pZWVymMTyoffduYggsKcbT45R5E3udYME37
UHM3xqXVvBudVFfOb6dSMaTfUG+al+CzjcVDh4LS8I3Nwty0vQSb7zfWRz1O
g29vz+QbgYl4Zm7wni9NR4XPtkvXUhOgFnZ9leQhg63zYFH75Xj06IM/XxyQ
4aa6w3DkeRwGvO/IRPszMLX3DntxVxyevxW6qsQyE+sMo9bazlhMu7LMU1cy
0VejNQa6xaIlYnbaViiHY5FrrWV1DIK0YXzlrBy/jq5q3vR6DAoGL5RpqxQ4
W154RuMixuO6P05mcZXIc2lk2/F2weFg+ZLOpMQ2m743mSQarNwd+3I/2Q9W
H6ddkivCT4XJbuUeWchriFjcffpDtP+b0FR4NwvNx6J/DukXIv6sgu0nV+Hg
7bIRR1sh+kVDizbr1Pil1fyiT7wT8+7yHy63qTG6VTCmaBZgu+JeurcwG3W3
i433LARI6a6RPJrJxlDA+PebpVF4j1cQQSopXDFI5LcMBA8LdviuqaJgP5Vf
5dVHkGdg2RlPU1CwA/wqewiuib8cDT9DIfSvh7XpnQT+We35/FYKN4WsXKs2
AveGv6+GdFOIFFk9/biWgMXKcOGMUxjgaZJ1OQQXxX6rn0xSkPpPtqylCEj1
zETjNIX5q6rEQhVBKefodbd/KEzp/SeUcoJlfn2c8zIFfvHFMZJEMHPA9Kmd
PQ1BTeeCg4Cg8kYDPehIYxMzuln3AQGXoZB84URDe5zfYR1BoD4xx7Fm05g9
3M96LYzgT/36W0xfGg/mderl4BXf06GWfn8aB1qcwosCCTi888fLuTR6e7wO
LQUQpBq4Ukveyp6Z7bTks/KHuYDvttBYDqcPF3oRnBP3epVspTHx7MTO/94m
eL+6zCacT8Pq6zZNsSfB8Iho7uV2GgzOdRbDneB/4uOLJg==
             "]]},
           Annotation[#, "Charting`Private`Tag#3"]& ]}, {}},
        {"WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0, 1]], 
                Line[CompressedData["
1:eJwV13c8Vf8fB3CrMs61iSs7ouwVifuyN/deo8jeK6tBRosUDYUiI6KoiJZE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                 "]]}, "Charting`Private`Tag#1"], 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0]], 
                Line[CompressedData["
1:eJwVjn1Q03UAh+cQ3a6TAYJNQ2DuNF6myxkInsAHQes7RmMwJiKMlzHG1vz9
RLFZ4CJeJVyi8wUtBGdkqWFXoEIUHcxAOApBkjG11OTUE5E32wmn4XP3uefP
z8PLpOPVTAaDETq31/4+oH9Dy6J4MF7zjxorimdyW7gJOPBsjFnyXRaUIvbh
co0cdyfTAg8pVHDzj/3aWpuIFOOeVm1EJugwKa2fUGCkkGNeK8pA9IlyQcma
JPx7K9zDKEuH1d1oWVC6Db39RQ6fUSUMO1dbJIPJsPvuMjVrU3Hac/ERJicF
603WzIW8FBiGLoXzVako2s4xWuzJsN6rsv9Up0T7jdkg2dVtiL7OZ7KG0uBm
+Ftdei0JV6iWnfePpEPJtgShdysquEbbJ3MdDw1dzpJJBd65XnfqvdsZCD3+
Sv0GV4FnM7V+z0syMS6NlQfGJUIvbjmfwlOB3UwVelrk+OXsukpHtwperJ+5
u8cT0O3XpZJos+AXMjT2WJGA8bdC5xXNVyNqcvWyqK54jC5nzzy5oEblbyz3
wuB41EdNjXLE2eD2BsdEX5JBtDc8LGcqG5EDUZ3z1smQ33emdK9Zg5wLI8Ur
2uJw++SDwzphDrzM3BpZQhw888pmDw3lQDM77NLUJQU7d1Na7kdafNF2ruOF
kxT9BaneZTwdDIsZShL6AZpeyC0F13TY169cxS+IRcJXGp/A7A8xa2uMvTMg
QafE5nBx1UO+tvju5ZUSPPfN7jnXoIdwUKzTfR6DCM2fmX7iHUh9c2CfySGG
svW4wj6xAw27ZTxGhhghQflRW6oopOatLCqwEfyVvynA2Uxh8v6CvsCbBHva
2W7WoxSuzn66336D4Edp9Z3ILymU5f0esrGPQKBr+jjsGwq91mIzs5PAt3bs
4rutFFiNdu6ZRgI2O8uL/5CCYHy8RlRF8K000OneYwp/mBwLx0wEW45NPKob
pTBNedjOVxKU8D+77D1JQRvj/cOqcoKXYafil72kcKK+YA3PSDCxa2i/mwcN
x/ajcn89QVVzLd23hIZisz//iZZAyNAoDi6l0eHsu/WihkBvmuYv8qEhbet+
GqwiGDnr3sYKoLGE4zcsTp77e2qr7xTQSMp50OeaRMAPOn2gTEjDaVoouJlI
kN4uTJ4fRMO1gumqls31sP5Dx3oay6sTqwVSghrpr28XbaDR86inZEpCsPFY
qUtkGA3R0pjBVjHB8C3J9KsIGg3dVypK3yf4Hw07jI4=
                 "]]}, "Charting`Private`Tag#2"], 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJwVjn1Q03UAxieibcWLKJAQMGAZrzF52Rna8EHoy1zD8Tp1AQKDbbLx+4FJ
G/KiIi916cVEIVABEZiah2UHIgLi2oXSdWKdNhA5spcDAlPizUYYPnfPff56
7vN4pNNxmRYMBiN0pa94dNHF3XEkFoxXGcuE5zFzbtfGeAy7X7oxoMpAShDr
ZIUiAVHK/Lpz9jLY+UQ3GxsSIe3g/Vj6Ig00X0yrZyQI+T3CtGY8FZG1Ff6l
AXswLPLUJKxOhXF9cdPasr1IzGxyfkeQAk3Ou02iB1IwS4JF4d1JOO+w4ZSF
bRJGuHpdk+ojaEwdYRxZMjpp/pZWVymMTyoffduYggsKcbT45R5E3udYME37
UHM3xqXVvBudVFfOb6dSMaTfUG+al+CzjcVDh4LS8I3Nwty0vQSb7zfWRz1O
g29vz+QbgYl4Zm7wni9NR4XPtkvXUhOgFnZ9leQhg63zYFH75Xj06IM/XxyQ
4aa6w3DkeRwGvO/IRPszMLX3DntxVxyevxW6qsQyE+sMo9bazlhMu7LMU1cy
0VejNQa6xaIlYnbaViiHY5FrrWV1DIK0YXzlrBy/jq5q3vR6DAoGL5RpqxQ4
W154RuMixuO6P05mcZXIc2lk2/F2weFg+ZLOpMQ2m743mSQarNwd+3I/2Q9W
H6ddkivCT4XJbuUeWchriFjcffpDtP+b0FR4NwvNx6J/DukXIv6sgu0nV+Hg
7bIRR1sh+kVDizbr1Pil1fyiT7wT8+7yHy63qTG6VTCmaBZgu+JeurcwG3W3
i433LARI6a6RPJrJxlDA+PebpVF4j1cQQSopXDFI5LcMBA8LdviuqaJgP5Vf
5dVHkGdg2RlPU1CwA/wqewiuib8cDT9DIfSvh7XpnQT+We35/FYKN4WsXKs2
AveGv6+GdFOIFFk9/biWgMXKcOGMUxjgaZJ1OQQXxX6rn0xSkPpPtqylCEj1
zETjNIX5q6rEQhVBKefodbd/KEzp/SeUcoJlfn2c8zIFfvHFMZJEMHPA9Kmd
PQ1BTeeCg4Cg8kYDPehIYxMzuln3AQGXoZB84URDe5zfYR1BoD4xx7Fm05g9
3M96LYzgT/36W0xfGg/mderl4BXf06GWfn8aB1qcwosCCTi888fLuTR6e7wO
LQUQpBq4Ukveyp6Z7bTks/KHuYDvttBYDqcPF3oRnBP3epVspTHx7MTO/94m
eL+6zCacT8Pq6zZNsSfB8Iho7uV2GgzOdRbDneB/4uOLJg==
                 "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0., 250.}, {0., 175.}}, 
              "Frame" -> {{True, False}, {True, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, 
              "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
              "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0], 
                 Dashing[{Small, Small}]], 
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0]], 
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0, 1]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0., 250.}, {0., 175.}}, 
             "Frame" -> {{True, False}, {True, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, 
             "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
             "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0], 
                Dashing[{Small, Small}]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>],
         ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}],
        Selectable->False]},
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]], 
            Line[CompressedData["
1:eJwV13c8Vf8fB3CrMs61iSs7ouwVifuyN/deo8jeK6tBRosUDYUiI6KoiJZE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             "]]}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], 
            Line[CompressedData["
1:eJwVjn1Q03UAh+cQ3a6TAYJNQ2DuNF6myxkInsAHQes7RmMwJiKMlzHG1vz9
RLFZ4CJeJVyi8wUtBGdkqWFXoEIUHcxAOApBkjG11OTUE5E32wmn4XP3uefP
z8PLpOPVTAaDETq31/4+oH9Dy6J4MF7zjxorimdyW7gJOPBsjFnyXRaUIvbh
co0cdyfTAg8pVHDzj/3aWpuIFOOeVm1EJugwKa2fUGCkkGNeK8pA9IlyQcma
JPx7K9zDKEuH1d1oWVC6Db39RQ6fUSUMO1dbJIPJsPvuMjVrU3Hac/ERJicF
603WzIW8FBiGLoXzVako2s4xWuzJsN6rsv9Up0T7jdkg2dVtiL7OZ7KG0uBm
+Ftdei0JV6iWnfePpEPJtgShdysquEbbJ3MdDw1dzpJJBd65XnfqvdsZCD3+
Sv0GV4FnM7V+z0syMS6NlQfGJUIvbjmfwlOB3UwVelrk+OXsukpHtwperJ+5
u8cT0O3XpZJos+AXMjT2WJGA8bdC5xXNVyNqcvWyqK54jC5nzzy5oEblbyz3
wuB41EdNjXLE2eD2BsdEX5JBtDc8LGcqG5EDUZ3z1smQ33emdK9Zg5wLI8Ur
2uJw++SDwzphDrzM3BpZQhw888pmDw3lQDM77NLUJQU7d1Na7kdafNF2ruOF
kxT9BaneZTwdDIsZShL6AZpeyC0F13TY169cxS+IRcJXGp/A7A8xa2uMvTMg
QafE5nBx1UO+tvju5ZUSPPfN7jnXoIdwUKzTfR6DCM2fmX7iHUh9c2CfySGG
svW4wj6xAw27ZTxGhhghQflRW6oopOatLCqwEfyVvynA2Uxh8v6CvsCbBHva
2W7WoxSuzn66336D4Edp9Z3ILymU5f0esrGPQKBr+jjsGwq91mIzs5PAt3bs
4rutFFiNdu6ZRgI2O8uL/5CCYHy8RlRF8K000OneYwp/mBwLx0wEW45NPKob
pTBNedjOVxKU8D+77D1JQRvj/cOqcoKXYafil72kcKK+YA3PSDCxa2i/mwcN
x/ajcn89QVVzLd23hIZisz//iZZAyNAoDi6l0eHsu/WihkBvmuYv8qEhbet+
GqwiGDnr3sYKoLGE4zcsTp77e2qr7xTQSMp50OeaRMAPOn2gTEjDaVoouJlI
kN4uTJ4fRMO1gumqls31sP5Dx3oay6sTqwVSghrpr28XbaDR86inZEpCsPFY
qUtkGA3R0pjBVjHB8C3J9KsIGg3dVypK3yf4Hw07jI4=
             "]]}, "Charting`Private`Tag#2"], 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJwVjn1Q03UAxieibcWLKJAQMGAZrzF52Rna8EHoy1zD8Tp1AQKDbbLx+4FJ
G/KiIi916cVEIVABEZiah2UHIgLi2oXSdWKdNhA5spcDAlPizUYYPnfPff56
7vN4pNNxmRYMBiN0pa94dNHF3XEkFoxXGcuE5zFzbtfGeAy7X7oxoMpAShDr
ZIUiAVHK/Lpz9jLY+UQ3GxsSIe3g/Vj6Ig00X0yrZyQI+T3CtGY8FZG1Ff6l
AXswLPLUJKxOhXF9cdPasr1IzGxyfkeQAk3Ou02iB1IwS4JF4d1JOO+w4ZSF
bRJGuHpdk+ojaEwdYRxZMjpp/pZWVymMTyoffduYggsKcbT45R5E3udYME37
UHM3xqXVvBudVFfOb6dSMaTfUG+al+CzjcVDh4LS8I3Nwty0vQSb7zfWRz1O
g29vz+QbgYl4Zm7wni9NR4XPtkvXUhOgFnZ9leQhg63zYFH75Xj06IM/XxyQ
4aa6w3DkeRwGvO/IRPszMLX3DntxVxyevxW6qsQyE+sMo9bazlhMu7LMU1cy
0VejNQa6xaIlYnbaViiHY5FrrWV1DIK0YXzlrBy/jq5q3vR6DAoGL5RpqxQ4
W154RuMixuO6P05mcZXIc2lk2/F2weFg+ZLOpMQ2m743mSQarNwd+3I/2Q9W
H6ddkivCT4XJbuUeWchriFjcffpDtP+b0FR4NwvNx6J/DukXIv6sgu0nV+Hg
7bIRR1sh+kVDizbr1Pil1fyiT7wT8+7yHy63qTG6VTCmaBZgu+JeurcwG3W3
i433LARI6a6RPJrJxlDA+PebpVF4j1cQQSopXDFI5LcMBA8LdviuqaJgP5Vf
5dVHkGdg2RlPU1CwA/wqewiuib8cDT9DIfSvh7XpnQT+We35/FYKN4WsXKs2
AveGv6+GdFOIFFk9/biWgMXKcOGMUxjgaZJ1OQQXxX6rn0xSkPpPtqylCEj1
zETjNIX5q6rEQhVBKefodbd/KEzp/SeUcoJlfn2c8zIFfvHFMZJEMHPA9Kmd
PQ1BTeeCg4Cg8kYDPehIYxMzuln3AQGXoZB84URDe5zfYR1BoD4xx7Fm05g9
3M96LYzgT/36W0xfGg/mderl4BXf06GWfn8aB1qcwosCCTi888fLuTR6e7wO
LQUQpBq4Ukveyp6Z7bTks/KHuYDvttBYDqcPF3oRnBP3epVspTHx7MTO/94m
eL+6zCacT8Pq6zZNsSfB8Iho7uV2GgzOdRbDneB/4uOLJg==
             "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 250.}, {0., 175.}}, 
          "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0], 
             Dashing[{Small, Small}]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[
           {RGBColor[0, 0, 1], AbsoluteThickness[2], Opacity[1.], 
            LineBox[CompressedData["
1:eJwVl3c01f8fx5Htc69rZpSsypU9r9nTyF73mlF8W1a+GVlZySYhqSgZlZJK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             "]]},
           Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[
           {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
            LineBox[CompressedData["
1:eJwVzWk4FAgAh3FGu5kcociSYqmYwWDcmfzHWMJkjKRjlTbHNJrIkdhQMW5m
NAkrIoVWLK2cj8iVdLcicvSgRGEjZ+2y7Yf3+X18NY4FuPoQxMTEXL/1v+qv
71hU7fBBQQ3tQf7vrtheN0mYL/aBTtpQcKmlK6Rqh8VUh31xOyxqNYrOxieX
zLiaj76o54rf51uw8XKCKe224AvZubSpi4Zs5KrWbkqV4mCpR86sRYMNyjmB
/qoJBxmVttnhBDb22u30GE3igFAcrLCz3QVXXqbX3DI+jkSRdk8HywXkGXt/
qwQuqIc893GmncG0EgZribhY2kKkBo44gxffEyadw8U6BQM3fo8zStV8YgbK
uTjoomx6v9EZuo7RWRGvuEiRGGLVCJ2hf72hpWG7H44m0x//RHWG0T7DTbR2
P3iIZC8/Pb8HlnUq92gEHm7cXm4XUZmIeFQ+/FmKh225434vdZhoHLSVKFHk
wZtNebZZnQk6IcBOSYeHj6f76pqlmdjt1Pp4msWD/g1n95/HnLB/8ERfXi4P
4a+mmjqynRAifndW3OIkTpZ0P9sv6YRyB89t9wP8sePfh1MS8w64u05uRT7x
FFYs2Yv67+yhUlvUX9EaCMqJxglvazv8GPM1sF45GDOlSTlFlbY4YkQUxXNC
sLVMoiP1FwbkdfbcaMs7jYHWcwUWTjYIoLECeLOheLyYpftpFx22v8Xr8vXD
ENVQi22eQJtCVMH3seHgtoQXRq6zxplTegXM7l8R2jpZbZpIwzXFDemE9RHQ
VKaXZdlY4Uxv9S5Nr0iouHWmi1Yt0TaS1l+ZH4UPVQseGR8tYPtCkyDZew42
oXEE6qw5av3rT42mn0esFi2yYskMicpRfb8aXYDOQnRIqIYZDF7kX7UfvIBl
D6noAw6m+PQ1T3uBH42mF4PWTXwT8Bzrb3loxKDz5oL9RJ8x7hZTk5cexmDN
zKb3a/WM8VD7gReTy0fNwFodWgYVM6oW4tFrYtGlkZwYKUXFlBrx62RpLCrs
xvUZUUYoZMxNrXeMg7rahmQhwQhGYbtox+fikBo8PCniG+Ls8+uxYZfi8f7E
jNiqoiEGs9+J/CgJSLt1xvZeuQEUQ+L+udibgJHFriInewMQA208A0MT4eUd
/mS5h4K/Ig5vidNIgnRnS2ShKgVVX9wKIjqT0F7brz3kr4+9OZytZN9kKFVk
Omq+0kMHs29JVi4FdiX0zCArPSyo+z4q+SMFM13UN2/v6MKa8+yYtmMqAh2m
Ddaa6+JIQ6Z7/2wqlmV6v9rXkWFucpZhlybAzQOMYQknMnrO2pC+uySAU2Vz
v7YDGadbiPJtlwVQmiw76WxPxp+srCH6FQHcqsv2X2GQoetXFU4rEqCC7cmw
siJDPe/vcuMGAYicoKBsPTKIRO/NmuMC9MY2f+mQI+Mmiywx8kEA9cLRrlVZ
MuwyZifypwRQc09gmMuQwde8ULPlswAbDtLHSohkrNCuuqqsCJD/9Il5JoGM
2aDeBPmNQox+CZJJmSMhrS4v4LmSEHVUJeaTWRIoYhx34Q9CdH1+q75+hgRe
6rymzFYhmjbOpqRPkTBWrNAkSRJCutDRv2iMBP50X2GHrhDNezsPT74lQdPk
WkocRQitatao0SgJR1soh9aYCLGd6lXR/IaEFclFtJoJMcEaXyQOkZDLatwR
bSlElpZPt+sACVYZsbJ02rf/u+7dOa9JeD3AnF+1FqJ3wNR1rJeE/wAX1U57

             "]]},
           Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
        {"WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0, 1]], 
                Line[CompressedData["
1:eJwVl3c01f8fx5Htc69rZpSsypU9r9nTyF73mlF8W1a+GVlZySYhqSgZlZJK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                 "]]}, "Charting`Private`Tag#1"], 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0]], 
                Line[CompressedData["
1:eJwVzWk4FAgAh3FGu5kcociSYqmYwWDcmfzHWMJkjKRjlTbHNJrIkdhQMW5m
NAkrIoVWLK2cj8iVdLcicvSgRGEjZ+2y7Yf3+X18NY4FuPoQxMTEXL/1v+qv
71hU7fBBQQ3tQf7vrtheN0mYL/aBTtpQcKmlK6Rqh8VUh31xOyxqNYrOxieX
zLiaj76o54rf51uw8XKCKe224AvZubSpi4Zs5KrWbkqV4mCpR86sRYMNyjmB
/qoJBxmVttnhBDb22u30GE3igFAcrLCz3QVXXqbX3DI+jkSRdk8HywXkGXt/
qwQuqIc893GmncG0EgZribhY2kKkBo44gxffEyadw8U6BQM3fo8zStV8YgbK
uTjoomx6v9EZuo7RWRGvuEiRGGLVCJ2hf72hpWG7H44m0x//RHWG0T7DTbR2
P3iIZC8/Pb8HlnUq92gEHm7cXm4XUZmIeFQ+/FmKh225434vdZhoHLSVKFHk
wZtNebZZnQk6IcBOSYeHj6f76pqlmdjt1Pp4msWD/g1n95/HnLB/8ERfXi4P
4a+mmjqynRAifndW3OIkTpZ0P9sv6YRyB89t9wP8sePfh1MS8w64u05uRT7x
FFYs2Yv67+yhUlvUX9EaCMqJxglvazv8GPM1sF45GDOlSTlFlbY4YkQUxXNC
sLVMoiP1FwbkdfbcaMs7jYHWcwUWTjYIoLECeLOheLyYpftpFx22v8Xr8vXD
ENVQi22eQJtCVMH3seHgtoQXRq6zxplTegXM7l8R2jpZbZpIwzXFDemE9RHQ
VKaXZdlY4Uxv9S5Nr0iouHWmi1Yt0TaS1l+ZH4UPVQseGR8tYPtCkyDZew42
oXEE6qw5av3rT42mn0esFi2yYskMicpRfb8aXYDOQnRIqIYZDF7kX7UfvIBl
D6noAw6m+PQ1T3uBH42mF4PWTXwT8Bzrb3loxKDz5oL9RJ8x7hZTk5cexmDN
zKb3a/WM8VD7gReTy0fNwFodWgYVM6oW4tFrYtGlkZwYKUXFlBrx62RpLCrs
xvUZUUYoZMxNrXeMg7rahmQhwQhGYbtox+fikBo8PCniG+Ls8+uxYZfi8f7E
jNiqoiEGs9+J/CgJSLt1xvZeuQEUQ+L+udibgJHFriInewMQA208A0MT4eUd
/mS5h4K/Ig5vidNIgnRnS2ShKgVVX9wKIjqT0F7brz3kr4+9OZytZN9kKFVk
Omq+0kMHs29JVi4FdiX0zCArPSyo+z4q+SMFM13UN2/v6MKa8+yYtmMqAh2m
Ddaa6+JIQ6Z7/2wqlmV6v9rXkWFucpZhlybAzQOMYQknMnrO2pC+uySAU2Vz
v7YDGadbiPJtlwVQmiw76WxPxp+srCH6FQHcqsv2X2GQoetXFU4rEqCC7cmw
siJDPe/vcuMGAYicoKBsPTKIRO/NmuMC9MY2f+mQI+Mmiywx8kEA9cLRrlVZ
MuwyZifypwRQc09gmMuQwde8ULPlswAbDtLHSohkrNCuuqqsCJD/9Il5JoGM
2aDeBPmNQox+CZJJmSMhrS4v4LmSEHVUJeaTWRIoYhx34Q9CdH1+q75+hgRe
6rymzFYhmjbOpqRPkTBWrNAkSRJCutDRv2iMBP50X2GHrhDNezsPT74lQdPk
WkocRQitatao0SgJR1soh9aYCLGd6lXR/IaEFclFtJoJMcEaXyQOkZDLatwR
bSlElpZPt+sACVYZsbJ02rf/u+7dOa9JeD3AnF+1FqJ3wNR1rJeE/wAX1U57

                 "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 1000}, {0., 74.65043836619455}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, 
              "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
              "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0]], 
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0, 1]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 1000}, {0., 74.65043836619455}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, 
             "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
             "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>],
         ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}],
        Selectable->False]},
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]], 
            Line[CompressedData["
1:eJwVl3c01f8fx5Htc69rZpSsypU9r9nTyF73mlF8W1a+GVlZySYhqSgZlZJK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             "]]}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], 
            Line[CompressedData["
1:eJwVzWk4FAgAh3FGu5kcociSYqmYwWDcmfzHWMJkjKRjlTbHNJrIkdhQMW5m
NAkrIoVWLK2cj8iVdLcicvSgRGEjZ+2y7Yf3+X18NY4FuPoQxMTEXL/1v+qv
71hU7fBBQQ3tQf7vrtheN0mYL/aBTtpQcKmlK6Rqh8VUh31xOyxqNYrOxieX
zLiaj76o54rf51uw8XKCKe224AvZubSpi4Zs5KrWbkqV4mCpR86sRYMNyjmB
/qoJBxmVttnhBDb22u30GE3igFAcrLCz3QVXXqbX3DI+jkSRdk8HywXkGXt/
qwQuqIc893GmncG0EgZribhY2kKkBo44gxffEyadw8U6BQM3fo8zStV8YgbK
uTjoomx6v9EZuo7RWRGvuEiRGGLVCJ2hf72hpWG7H44m0x//RHWG0T7DTbR2
P3iIZC8/Pb8HlnUq92gEHm7cXm4XUZmIeFQ+/FmKh225434vdZhoHLSVKFHk
wZtNebZZnQk6IcBOSYeHj6f76pqlmdjt1Pp4msWD/g1n95/HnLB/8ERfXi4P
4a+mmjqynRAifndW3OIkTpZ0P9sv6YRyB89t9wP8sePfh1MS8w64u05uRT7x
FFYs2Yv67+yhUlvUX9EaCMqJxglvazv8GPM1sF45GDOlSTlFlbY4YkQUxXNC
sLVMoiP1FwbkdfbcaMs7jYHWcwUWTjYIoLECeLOheLyYpftpFx22v8Xr8vXD
ENVQi22eQJtCVMH3seHgtoQXRq6zxplTegXM7l8R2jpZbZpIwzXFDemE9RHQ
VKaXZdlY4Uxv9S5Nr0iouHWmi1Yt0TaS1l+ZH4UPVQseGR8tYPtCkyDZew42
oXEE6qw5av3rT42mn0esFi2yYskMicpRfb8aXYDOQnRIqIYZDF7kX7UfvIBl
D6noAw6m+PQ1T3uBH42mF4PWTXwT8Bzrb3loxKDz5oL9RJ8x7hZTk5cexmDN
zKb3a/WM8VD7gReTy0fNwFodWgYVM6oW4tFrYtGlkZwYKUXFlBrx62RpLCrs
xvUZUUYoZMxNrXeMg7rahmQhwQhGYbtox+fikBo8PCniG+Ls8+uxYZfi8f7E
jNiqoiEGs9+J/CgJSLt1xvZeuQEUQ+L+udibgJHFriInewMQA208A0MT4eUd
/mS5h4K/Ig5vidNIgnRnS2ShKgVVX9wKIjqT0F7brz3kr4+9OZytZN9kKFVk
Omq+0kMHs29JVi4FdiX0zCArPSyo+z4q+SMFM13UN2/v6MKa8+yYtmMqAh2m
Ddaa6+JIQ6Z7/2wqlmV6v9rXkWFucpZhlybAzQOMYQknMnrO2pC+uySAU2Vz
v7YDGadbiPJtlwVQmiw76WxPxp+srCH6FQHcqsv2X2GQoetXFU4rEqCC7cmw
siJDPe/vcuMGAYicoKBsPTKIRO/NmuMC9MY2f+mQI+Mmiywx8kEA9cLRrlVZ
MuwyZifypwRQc09gmMuQwde8ULPlswAbDtLHSohkrNCuuqqsCJD/9Il5JoGM
2aDeBPmNQox+CZJJmSMhrS4v4LmSEHVUJeaTWRIoYhx34Q9CdH1+q75+hgRe
6rymzFYhmjbOpqRPkTBWrNAkSRJCutDRv2iMBP50X2GHrhDNezsPT74lQdPk
WkocRQitatao0SgJR1soh9aYCLGd6lXR/IaEFclFtJoJMcEaXyQOkZDLatwR
bSlElpZPt+sACVYZsbJ02rf/u+7dOa9JeD3AnF+1FqJ3wNR1rJeE/wAX1U57

             "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 1000}, {0., 74.65043836619455}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]}, InsetBox[
     TemplateBox[{
      "\"Minimum\"", "\"Maximum, Gaussian\"", "\"Maximum, quadratic\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.06280000000000001] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.06280000000000001] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.06280000000000001] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 14, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}]}], "}"}]}], 
           ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, False}, {True, False}},
   FrameLabel->{{
      FormBox[
       TagBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), SubscriptBox[\\(x\\), \
\\(0\\)]]\\)(\\!\\(\\*SubscriptBox[\\(x\\), \\(0\\)]\\)=0) (nm)\"", HoldForm],
        TraditionalForm], None}, {
      FormBox[
       TagBox["\"L (nm)\"", HoldForm], TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   LabelStyle->{FontSize -> 14, FontFamily -> "Arial"},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 250.}, {0., 175.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]], 
            Line[CompressedData["
1:eJwV13c8Vf8fB3CrMs61iSs7ouwVifuyN/deo8jeK6tBRosUDYUiI6KoiJZE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             "]]}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], 
            Line[CompressedData["
1:eJwVjn1Q03UAh+cQ3a6TAYJNQ2DuNF6myxkInsAHQes7RmMwJiKMlzHG1vz9
RLFZ4CJeJVyi8wUtBGdkqWFXoEIUHcxAOApBkjG11OTUE5E32wmn4XP3uefP
z8PLpOPVTAaDETq31/4+oH9Dy6J4MF7zjxorimdyW7gJOPBsjFnyXRaUIvbh
co0cdyfTAg8pVHDzj/3aWpuIFOOeVm1EJugwKa2fUGCkkGNeK8pA9IlyQcma
JPx7K9zDKEuH1d1oWVC6Db39RQ6fUSUMO1dbJIPJsPvuMjVrU3Hac/ERJicF
603WzIW8FBiGLoXzVako2s4xWuzJsN6rsv9Up0T7jdkg2dVtiL7OZ7KG0uBm
+Ftdei0JV6iWnfePpEPJtgShdysquEbbJ3MdDw1dzpJJBd65XnfqvdsZCD3+
Sv0GV4FnM7V+z0syMS6NlQfGJUIvbjmfwlOB3UwVelrk+OXsukpHtwperJ+5
u8cT0O3XpZJos+AXMjT2WJGA8bdC5xXNVyNqcvWyqK54jC5nzzy5oEblbyz3
wuB41EdNjXLE2eD2BsdEX5JBtDc8LGcqG5EDUZ3z1smQ33emdK9Zg5wLI8Ur
2uJw++SDwzphDrzM3BpZQhw888pmDw3lQDM77NLUJQU7d1Na7kdafNF2ruOF
kxT9BaneZTwdDIsZShL6AZpeyC0F13TY169cxS+IRcJXGp/A7A8xa2uMvTMg
QafE5nBx1UO+tvju5ZUSPPfN7jnXoIdwUKzTfR6DCM2fmX7iHUh9c2CfySGG
svW4wj6xAw27ZTxGhhghQflRW6oopOatLCqwEfyVvynA2Uxh8v6CvsCbBHva
2W7WoxSuzn66336D4Edp9Z3ILymU5f0esrGPQKBr+jjsGwq91mIzs5PAt3bs
4rutFFiNdu6ZRgI2O8uL/5CCYHy8RlRF8K000OneYwp/mBwLx0wEW45NPKob
pTBNedjOVxKU8D+77D1JQRvj/cOqcoKXYafil72kcKK+YA3PSDCxa2i/mwcN
x/ajcn89QVVzLd23hIZisz//iZZAyNAoDi6l0eHsu/WihkBvmuYv8qEhbet+
GqwiGDnr3sYKoLGE4zcsTp77e2qr7xTQSMp50OeaRMAPOn2gTEjDaVoouJlI
kN4uTJ4fRMO1gumqls31sP5Dx3oay6sTqwVSghrpr28XbaDR86inZEpCsPFY
qUtkGA3R0pjBVjHB8C3J9KsIGg3dVypK3yf4Hw07jI4=
             "]]}, "Charting`Private`Tag#2"], 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJwVjn1Q03UAxieibcWLKJAQMGAZrzF52Rna8EHoy1zD8Tp1AQKDbbLx+4FJ
G/KiIi916cVEIVABEZiah2UHIgLi2oXSdWKdNhA5spcDAlPizUYYPnfPff56
7vN4pNNxmRYMBiN0pa94dNHF3XEkFoxXGcuE5zFzbtfGeAy7X7oxoMpAShDr
ZIUiAVHK/Lpz9jLY+UQ3GxsSIe3g/Vj6Ig00X0yrZyQI+T3CtGY8FZG1Ff6l
AXswLPLUJKxOhXF9cdPasr1IzGxyfkeQAk3Ou02iB1IwS4JF4d1JOO+w4ZSF
bRJGuHpdk+ojaEwdYRxZMjpp/pZWVymMTyoffduYggsKcbT45R5E3udYME37
UHM3xqXVvBudVFfOb6dSMaTfUG+al+CzjcVDh4LS8I3Nwty0vQSb7zfWRz1O
g29vz+QbgYl4Zm7wni9NR4XPtkvXUhOgFnZ9leQhg63zYFH75Xj06IM/XxyQ
4aa6w3DkeRwGvO/IRPszMLX3DntxVxyevxW6qsQyE+sMo9bazlhMu7LMU1cy
0VejNQa6xaIlYnbaViiHY5FrrWV1DIK0YXzlrBy/jq5q3vR6DAoGL5RpqxQ4
W154RuMixuO6P05mcZXIc2lk2/F2weFg+ZLOpMQ2m743mSQarNwd+3I/2Q9W
H6ddkivCT4XJbuUeWchriFjcffpDtP+b0FR4NwvNx6J/DukXIv6sgu0nV+Hg
7bIRR1sh+kVDizbr1Pil1fyiT7wT8+7yHy63qTG6VTCmaBZgu+JeurcwG3W3
i433LARI6a6RPJrJxlDA+PebpVF4j1cQQSopXDFI5LcMBA8LdviuqaJgP5Vf
5dVHkGdg2RlPU1CwA/wqewiuib8cDT9DIfSvh7XpnQT+We35/FYKN4WsXKs2
AveGv6+GdFOIFFk9/biWgMXKcOGMUxjgaZJ1OQQXxX6rn0xSkPpPtqylCEj1
zETjNIX5q6rEQhVBKefodbd/KEzp/SeUcoJlfn2c8zIFfvHFMZJEMHPA9Kmd
PQ1BTeeCg4Cg8kYDPehIYxMzuln3AQGXoZB84URDe5zfYR1BoD4xx7Fm05g9
3M96LYzgT/36W0xfGg/mderl4BXf06GWfn8aB1qcwosCCTi888fLuTR6e7wO
LQUQpBq4Ukveyp6Z7bTks/KHuYDvttBYDqcPF3oRnBP3epVspTHx7MTO/94m
eL+6zCacT8Pq6zZNsSfB8Iho7uV2GgzOdRbDneB/4uOLJg==
             "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 250.}, {0., 175.}}, 
          "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0], 
             Dashing[{Small, Small}]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"], 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]], 
            Line[CompressedData["
1:eJwVl3c01f8fx5Htc69rZpSsypU9r9nTyF73mlF8W1a+GVlZySYhqSgZlZJK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             "]]}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], 
            Line[CompressedData["
1:eJwVzWk4FAgAh3FGu5kcociSYqmYwWDcmfzHWMJkjKRjlTbHNJrIkdhQMW5m
NAkrIoVWLK2cj8iVdLcicvSgRGEjZ+2y7Yf3+X18NY4FuPoQxMTEXL/1v+qv
71hU7fBBQQ3tQf7vrtheN0mYL/aBTtpQcKmlK6Rqh8VUh31xOyxqNYrOxieX
zLiaj76o54rf51uw8XKCKe224AvZubSpi4Zs5KrWbkqV4mCpR86sRYMNyjmB
/qoJBxmVttnhBDb22u30GE3igFAcrLCz3QVXXqbX3DI+jkSRdk8HywXkGXt/
qwQuqIc893GmncG0EgZribhY2kKkBo44gxffEyadw8U6BQM3fo8zStV8YgbK
uTjoomx6v9EZuo7RWRGvuEiRGGLVCJ2hf72hpWG7H44m0x//RHWG0T7DTbR2
P3iIZC8/Pb8HlnUq92gEHm7cXm4XUZmIeFQ+/FmKh225434vdZhoHLSVKFHk
wZtNebZZnQk6IcBOSYeHj6f76pqlmdjt1Pp4msWD/g1n95/HnLB/8ERfXi4P
4a+mmjqynRAifndW3OIkTpZ0P9sv6YRyB89t9wP8sePfh1MS8w64u05uRT7x
FFYs2Yv67+yhUlvUX9EaCMqJxglvazv8GPM1sF45GDOlSTlFlbY4YkQUxXNC
sLVMoiP1FwbkdfbcaMs7jYHWcwUWTjYIoLECeLOheLyYpftpFx22v8Xr8vXD
ENVQi22eQJtCVMH3seHgtoQXRq6zxplTegXM7l8R2jpZbZpIwzXFDemE9RHQ
VKaXZdlY4Uxv9S5Nr0iouHWmi1Yt0TaS1l+ZH4UPVQseGR8tYPtCkyDZew42
oXEE6qw5av3rT42mn0esFi2yYskMicpRfb8aXYDOQnRIqIYZDF7kX7UfvIBl
D6noAw6m+PQ1T3uBH42mF4PWTXwT8Bzrb3loxKDz5oL9RJ8x7hZTk5cexmDN
zKb3a/WM8VD7gReTy0fNwFodWgYVM6oW4tFrYtGlkZwYKUXFlBrx62RpLCrs
xvUZUUYoZMxNrXeMg7rahmQhwQhGYbtox+fikBo8PCniG+Ls8+uxYZfi8f7E
jNiqoiEGs9+J/CgJSLt1xvZeuQEUQ+L+udibgJHFriInewMQA208A0MT4eUd
/mS5h4K/Ig5vidNIgnRnS2ShKgVVX9wKIjqT0F7brz3kr4+9OZytZN9kKFVk
Omq+0kMHs29JVi4FdiX0zCArPSyo+z4q+SMFM13UN2/v6MKa8+yYtmMqAh2m
Ddaa6+JIQ6Z7/2wqlmV6v9rXkWFucpZhlybAzQOMYQknMnrO2pC+uySAU2Vz
v7YDGadbiPJtlwVQmiw76WxPxp+srCH6FQHcqsv2X2GQoetXFU4rEqCC7cmw
siJDPe/vcuMGAYicoKBsPTKIRO/NmuMC9MY2f+mQI+Mmiywx8kEA9cLRrlVZ
MuwyZifypwRQc09gmMuQwde8ULPlswAbDtLHSohkrNCuuqqsCJD/9Il5JoGM
2aDeBPmNQox+CZJJmSMhrS4v4LmSEHVUJeaTWRIoYhx34Q9CdH1+q75+hgRe
6rymzFYhmjbOpqRPkTBWrNAkSRJCutDRv2iMBP50X2GHrhDNezsPT74lQdPk
WkocRQitatao0SgJR1soh9aYCLGd6lXR/IaEFclFtJoJMcEaXyQOkZDLatwR
bSlElpZPt+sACVYZsbJ02rf/u+7dOa9JeD3AnF+1FqJ3wNR1rJeE/wAX1U57

             "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 1000}, {0., 74.65043836619455}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{True, False}, {True, False}}, FrameLabel -> {{
         HoldForm[
         "\!\(\*SubscriptBox[\(\[Sigma]\), SubscriptBox[\(x\), \(0\)]]\)(\!\(\
\*SubscriptBox[\(x\), \(0\)]\)=0) (nm)"], None}, {
         HoldForm["L (nm)"], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      LabelStyle -> {FontSize -> 14, FontFamily -> "Arial"}, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0., 250.}, {0., 175.}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[0, 0, 1]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[1, 0, 0]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]]}, {
       "Minimum", "Maximum, Gaussian", "Maximum, quadratic"}, LegendMarkers -> 
       None, LabelStyle -> {FontSize -> 14, FontFamily -> "Arial"}, 
       LegendLayout -> "Column"]], {Right, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.937411023003113*^9, 3.937411046419966*^9}, {
   3.937411110030188*^9, 3.9374111522490683`*^9}, {3.937411207233879*^9, 
   3.937411250788462*^9}, {3.937411410630556*^9, 3.9374114159739733`*^9}, 
   3.937411449168812*^9, 3.937411522620065*^9, 3.937411569465802*^9, 
   3.937412289123096*^9, 3.937463999410248*^9, 3.937468640069925*^9, {
   3.937469824484743*^9, 3.93746983453323*^9}, {3.9374698821640244`*^9, 
   3.937469890996202*^9}, 3.937544122515511*^9, 3.937547958818788*^9, {
   3.937888480048468*^9, 3.937888484474869*^9}, 3.9379696176027813`*^9, 
   3.938056956658988*^9, 3.9452538141707163`*^9, 3.945329169713483*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"a1a449c3-ee6d-45c5-af4a-575323649b6f"]
}, Open  ]],

Cell["Now, let\[CloseCurlyQuote]s do the main text figures.", "Text",
 CellChangeTimes->{{3.937411478576453*^9, 3.937411485049551*^9}, {
   3.937543954658202*^9, 3.937543955603547*^9}, 
   3.937544126877986*^9},ExpressionUUID->"a495dcf7-69b1-4b58-837f-\
c39911b8e0ac"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xx", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "q"], "->", "250"}], ",", 
     RowBox[{"x0", "->", "0"}], ",", 
     RowBox[{"N", "->", "100"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[Sigma]", "minK2sb"], "/.", "xx"}], "/.", 
      RowBox[{"b", "->", "0"}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Sigma]", "GK2sb"], "/.", "xx"}], "/.", 
      RowBox[{"b", "->", "0"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"L", ",", "0", ",", "250"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", "Red"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<Minimum, b=0\>\"", ",", "\"\<Maximum\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[Sigma]\), SubscriptBox[\(x\), \(0\)]]\)(\!\
\(\*SubscriptBox[\(x\), \(0\)]\)=0) (nm)\>\"", ",", "None"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<L (nm)\>\"", ",", "None"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "250"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "175"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "->", "18"}], ",", 
      RowBox[{"FontFamily", "->", "\"\<Helvetica\>\""}]}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.937309813027569*^9, 3.937309830782015*^9}, {
  3.937309982435214*^9, 3.9373101248599463`*^9}, {3.937310158601756*^9, 
  3.937310164704487*^9}, {3.937310218357114*^9, 3.937310220096368*^9}, {
  3.937356205288632*^9, 3.937356275468172*^9}, {3.937356415032989*^9, 
  3.937356423423114*^9}, {3.93735645924398*^9, 3.937356462805818*^9}, {
  3.937362559989113*^9, 3.937362660698335*^9}, {3.937409529584507*^9, 
  3.9374095301339407`*^9}, {3.9374689618161383`*^9, 3.937468974183903*^9}, {
  3.937543992698483*^9, 3.937544023659024*^9}, {3.937544131780566*^9, 
  3.937544258096149*^9}, {3.937547880899867*^9, 3.937547884529512*^9}, {
  3.937888524805708*^9, 3.937888530943077*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"49804fd5-83a9-4a24-b799-0be2487f18a7"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0, 0, 1], AbsoluteThickness[2], Opacity[1.], 
           LineBox[CompressedData["
1:eJwVjnk4lAkAhwdTTBJD+MiipjZXoXSp8f2UIxlEslIox8y45nOGSK7Ik3KV
ai2GIo+2WD1yFEoi2h7S8Tjb1FY6FOMYObf9433eP993tRfl5CtJo9HsfvK/
v4jmOFbcl2asjPmrBZoJZqEl0Zstim6TNTK6WkF8TzJKdoSrVvSQvB9165oO
nyJjGktp9KLnZKtRCG8p/xQ5fynJ7ofwHdme3r13kpdBNtJF4+PCcbLDNKnu
K6+Q1Nypaz0mlEJ7Vn/IMK+CtH/VMvpdqATbBmn7D7wmEllJspbha/FUbiuD
7t5FMsddKrO8N8I8w/L+dYce0uxulONJBRP4Gs7IGcu9IYVhjTcHXHeAo+s7
pmL9L/naZrB71soMVS9ORrRvHyZ9bU+MeHWaY6eiXgX91FfSvF5M7xRYgD+b
nV/iOkrK1g7RVg1ZgWr9uLnCTkTqj1kLdp2xQZrb0nXzgROkaZ36fbYkB95t
MVxj/hRZYeO5rpWyR5O0mmPAoWmyYZnCAjNtPwyZ8bmfwmdI9drS/sqHjnAf
ZxvYB86Ra5JmQ+qJAygoeKQhPrdAemxiZKfynFF13rS/24kGpq7dtZbCgwiv
Z+/P50iAYjtQgSIXNHWUiNIOS8LiSqpB8kZX+FnvaPBzlUKLYlzx0tOHkF9m
XB3gT0dk8IZizks35Iw3JARHLkGRstIFSfkj+FgecZwfuhSRPXfMWN7uaLXK
vpyYKI2Wt5n9t4UeoDv0vc2Il4HFM5akTI8npMzvSAijGagV1Ae/u3AU51XF
dt2py5BGxPWe2HQMEW7ezeIkWRg9ExZYDx7DcIKJD3lxOUZnC3Wmkr2wKudK
X1qRHAL31d84stobNxX0otvyVqDh+uaz0x3eeByqZbn+hjw6dB57c/x8UKwt
1GA7K2Bs1Q6JRLovHsTO0PhdChj5hTH79U9frLWVnmP9xkTJnokR+X1c1HTq
nu19wcSmKDM2f4KL860LRtruiojpuno6KoeH3LBP/kcHFDH4+/tsf0M+4pQ1
5dccUoJyeMpcVg8f5bpLOsLfKIERstsz5LgfZCYk1B54rER3rLtmymp/lBn9
FVfwcSWqZ5yLY9v9oe9Vbj8fpIwDf/C09LkBGLSpqzr4RRltnN7pFQqBeH71
xAYyTAVT2twn5bcCMX3bcdcakQpIXqeXzr4gLNaGVqcIVOFx75JLvygItkZW
lrGTqti+JWaPVaYAbe6GfgFhBF7F7NZbkiMA05t/Nz+CQEQzg9lyUQAPfpFc
VySBKofLr83zBJgKVaoyiSVg4F8dzS4VYO0Z8cx8MgHtwu8VJvcEiK9qSs/M
JcBg+GiwhgXYKb2/srqOQJmDvtTbzwKkLk+THL5LwCpX9Ek4IsAzZrOzeiOB
ZFZCjea4AAEaJj/imgkssAuc1BcEuGxM7N77hIAotOcMcyWFqcNvnvcNEMis
K6S6VCjgmNqvcv8QMKTxXDLUKJzjOkWRQwQCz02y5LQosEJaNK69J/DhumKT
jB6FAyllvkHffva+9Za0GVDIPztUUzhKgLWlKD3FkMLnTPVl3SICR5sN3ehb
KMTnpd/aKv75IyPGw20U/hY+ovn9IJDv0Lg+0ZSCaumCU94sgV25p1eYsyn4
3NhW8nSeQN8AZ3KRpFBRGSxeXCTwH1ZoJBE=
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
           LineBox[CompressedData["
1:eJwVkntU03UAxSfPLQUEQpFyiEshQDBglR0Gl8EBv3M0GW+Q8RhjPMbvx4iC
BD2ADFCRTWSAykvE7Piq5ICJoLk4YZpHCEMeLpKUSnkIIWGohfecez5/3s8f
1yGJFssMGAzGtuW+5pZybpG1PgSM1/lNho37lpSdtqGgFsbt9+ckQ+LBqiqT
h6E9V1s78Y4Ulu8Gt/Y0haO72qwhb3USaJ6IVsxF4IGs8N6YcSICjpa5lrhF
Ibfx5dFYxwT0WO1tMVFF41Sva4FdgwS5WVtahL/EID5l+/NP1sfhhI11tYHF
LgyWFIdN34tF7lCHD0cah5WrcnrPamPQM64ZbWuWYDby/pRJcTQC+jkGzKF4
qCSmZ1rLo/At1Zn1e3UCvhu8nHSjMhL7bfcO7/ZIxNbr3hV/dERga39zY5A+
EWq3rLYr+nA8XWpyWihJwkjHw/pra8OhEHSe3eUghXVV60BwRhi6T3seXLwp
RXf/G6ZhXaG46XRDKkxLRk9b0TiPE4rZt7atKDaSQWHYLHisFWNqPWtp8pwM
e+64KIuMxTjlPz9lIUhB4Nrz+pzSEHjk+fBS51Ogi9bw5UYhyO87qco7IkfN
7vdiaw/vhP7Yo6p091T0ldV3XN+8EzY5pS8OD6Xim/TJK7VKEVhKfrzyszR8
zax/3nLhY/xcEMcudUjHA82ik+5RMNr/DWsp+DEdvj/M9AqcgxFaL7d3SclA
n1g0ULxPiF7h8KL5agXyxw4wHw7uwMKGlFtnLiggZuozZr13wFd+J8lJkInj
Ly6ujDongKSrNmJ0LhNMP3Op7RoBPuTm+wdqKHSyy0e71ASD+Xxn4yMU2EHR
nspDBJ/qWJY9WgrKuPPzmw4SXBTV/ep3nILNVUWbppTANb39c94XFKRZ7uyM
PQQbmma+8uqi8PQuW+OZQcBiJb/N+ZPCE4Zqo1UQwZciF8PxxxRM0jJzBgII
Amvm/mqeolDpGO+q5ROUcIousf+moDadu73Oh+AVr1Fs94rCilVjdx25BHPZ
Q+WWb9KoE/uPRHAINJeb6L41NC652RWyHQjcGfII9ToaT7yEBybYBIpDzzhm
9jQMCyNv5doRTJy2usZ0psFP2PSy0XJ5b3p4+bo08o7N6NIsCDjcExWl7jQq
s/0mvcwIEnTuMUZcGuMTVmk/MZd9mP/g+w9olFtIuupMCBpEVx2LP6Jxe7o3
W2ZE4F2jMvfj0ZhKfL/Cw4Bg5L7w2X++NMJFaiaDQfA/qNCLvw==
            "]]},
          Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]], 
               Line[CompressedData["
1:eJwVjnk4lAkAhwdTTBJD+MiipjZXoXSp8f2UIxlEslIox8y45nOGSK7Ik3KV
ai2GIo+2WD1yFEoi2h7S8Tjb1FY6FOMYObf9433eP993tRfl5CtJo9HsfvK/
v4jmOFbcl2asjPmrBZoJZqEl0Zstim6TNTK6WkF8TzJKdoSrVvSQvB9165oO
nyJjGktp9KLnZKtRCG8p/xQ5fynJ7ofwHdme3r13kpdBNtJF4+PCcbLDNKnu
K6+Q1Nypaz0mlEJ7Vn/IMK+CtH/VMvpdqATbBmn7D7wmEllJspbha/FUbiuD
7t5FMsddKrO8N8I8w/L+dYce0uxulONJBRP4Gs7IGcu9IYVhjTcHXHeAo+s7
pmL9L/naZrB71soMVS9ORrRvHyZ9bU+MeHWaY6eiXgX91FfSvF5M7xRYgD+b
nV/iOkrK1g7RVg1ZgWr9uLnCTkTqj1kLdp2xQZrb0nXzgROkaZ36fbYkB95t
MVxj/hRZYeO5rpWyR5O0mmPAoWmyYZnCAjNtPwyZ8bmfwmdI9drS/sqHjnAf
ZxvYB86Ra5JmQ+qJAygoeKQhPrdAemxiZKfynFF13rS/24kGpq7dtZbCgwiv
Z+/P50iAYjtQgSIXNHWUiNIOS8LiSqpB8kZX+FnvaPBzlUKLYlzx0tOHkF9m
XB3gT0dk8IZizks35Iw3JARHLkGRstIFSfkj+FgecZwfuhSRPXfMWN7uaLXK
vpyYKI2Wt5n9t4UeoDv0vc2Il4HFM5akTI8npMzvSAijGagV1Ae/u3AU51XF
dt2py5BGxPWe2HQMEW7ezeIkWRg9ExZYDx7DcIKJD3lxOUZnC3Wmkr2wKudK
X1qRHAL31d84stobNxX0otvyVqDh+uaz0x3eeByqZbn+hjw6dB57c/x8UKwt
1GA7K2Bs1Q6JRLovHsTO0PhdChj5hTH79U9frLWVnmP9xkTJnokR+X1c1HTq
nu19wcSmKDM2f4KL860LRtruiojpuno6KoeH3LBP/kcHFDH4+/tsf0M+4pQ1
5dccUoJyeMpcVg8f5bpLOsLfKIERstsz5LgfZCYk1B54rER3rLtmymp/lBn9
FVfwcSWqZ5yLY9v9oe9Vbj8fpIwDf/C09LkBGLSpqzr4RRltnN7pFQqBeH71
xAYyTAVT2twn5bcCMX3bcdcakQpIXqeXzr4gLNaGVqcIVOFx75JLvygItkZW
lrGTqti+JWaPVaYAbe6GfgFhBF7F7NZbkiMA05t/Nz+CQEQzg9lyUQAPfpFc
VySBKofLr83zBJgKVaoyiSVg4F8dzS4VYO0Z8cx8MgHtwu8VJvcEiK9qSs/M
JcBg+GiwhgXYKb2/srqOQJmDvtTbzwKkLk+THL5LwCpX9Ek4IsAzZrOzeiOB
ZFZCjea4AAEaJj/imgkssAuc1BcEuGxM7N77hIAotOcMcyWFqcNvnvcNEMis
K6S6VCjgmNqvcv8QMKTxXDLUKJzjOkWRQwQCz02y5LQosEJaNK69J/DhumKT
jB6FAyllvkHffva+9Za0GVDIPztUUzhKgLWlKD3FkMLnTPVl3SICR5sN3ehb
KMTnpd/aKv75IyPGw20U/hY+ovn9IJDv0Lg+0ZSCaumCU94sgV25p1eYsyn4
3NhW8nSeQN8AZ3KRpFBRGSxeXCTwH1ZoJBE=
                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Line[CompressedData["
1:eJwVkntU03UAxSfPLQUEQpFyiEshQDBglR0Gl8EBv3M0GW+Q8RhjPMbvx4iC
BD2ADFCRTWSAykvE7Piq5ICJoLk4YZpHCEMeLpKUSnkIIWGohfecez5/3s8f
1yGJFssMGAzGtuW+5pZybpG1PgSM1/lNho37lpSdtqGgFsbt9+ckQ+LBqiqT
h6E9V1s78Y4Ulu8Gt/Y0haO72qwhb3USaJ6IVsxF4IGs8N6YcSICjpa5lrhF
Ibfx5dFYxwT0WO1tMVFF41Sva4FdgwS5WVtahL/EID5l+/NP1sfhhI11tYHF
LgyWFIdN34tF7lCHD0cah5WrcnrPamPQM64ZbWuWYDby/pRJcTQC+jkGzKF4
qCSmZ1rLo/At1Zn1e3UCvhu8nHSjMhL7bfcO7/ZIxNbr3hV/dERga39zY5A+
EWq3rLYr+nA8XWpyWihJwkjHw/pra8OhEHSe3eUghXVV60BwRhi6T3seXLwp
RXf/G6ZhXaG46XRDKkxLRk9b0TiPE4rZt7atKDaSQWHYLHisFWNqPWtp8pwM
e+64KIuMxTjlPz9lIUhB4Nrz+pzSEHjk+fBS51Ogi9bw5UYhyO87qco7IkfN
7vdiaw/vhP7Yo6p091T0ldV3XN+8EzY5pS8OD6Xim/TJK7VKEVhKfrzyszR8
zax/3nLhY/xcEMcudUjHA82ik+5RMNr/DWsp+DEdvj/M9AqcgxFaL7d3SclA
n1g0ULxPiF7h8KL5agXyxw4wHw7uwMKGlFtnLiggZuozZr13wFd+J8lJkInj
Ly6ujDongKSrNmJ0LhNMP3Op7RoBPuTm+wdqKHSyy0e71ASD+Xxn4yMU2EHR
nspDBJ/qWJY9WgrKuPPzmw4SXBTV/ep3nILNVUWbppTANb39c94XFKRZ7uyM
PQQbmma+8uqi8PQuW+OZQcBiJb/N+ZPCE4Zqo1UQwZciF8PxxxRM0jJzBgII
Amvm/mqeolDpGO+q5ROUcIousf+moDadu73Oh+AVr1Fs94rCilVjdx25BHPZ
Q+WWb9KoE/uPRHAINJeb6L41NC652RWyHQjcGfII9ToaT7yEBybYBIpDzzhm
9jQMCyNv5doRTJy2usZ0psFP2PSy0XJ5b3p4+bo08o7N6NIsCDjcExWl7jQq
s/0mvcwIEnTuMUZcGuMTVmk/MZd9mP/g+w9olFtIuupMCBpEVx2LP6Jxe7o3
W2ZE4F2jMvfj0ZhKfL/Cw4Bg5L7w2X++NMJFaiaDQfA/qNCLvw==
                "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0., 250.}, {0., 175.}}, 
             "Frame" -> {{True, False}, {True, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, 
             "LabelStyle" -> {FontSize -> 18, FontFamily -> "Helvetica"}, 
             "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 250.}, {0., 175.}},
             "Frame" -> {{True, False}, {True, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, 
            "LabelStyle" -> {FontSize -> 18, FontFamily -> "Helvetica"}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwVjnk4lAkAhwdTTBJD+MiipjZXoXSp8f2UIxlEslIox8y45nOGSK7Ik3KV
ai2GIo+2WD1yFEoi2h7S8Tjb1FY6FOMYObf9433eP993tRfl5CtJo9HsfvK/
v4jmOFbcl2asjPmrBZoJZqEl0Zstim6TNTK6WkF8TzJKdoSrVvSQvB9165oO
nyJjGktp9KLnZKtRCG8p/xQ5fynJ7ofwHdme3r13kpdBNtJF4+PCcbLDNKnu
K6+Q1Nypaz0mlEJ7Vn/IMK+CtH/VMvpdqATbBmn7D7wmEllJspbha/FUbiuD
7t5FMsddKrO8N8I8w/L+dYce0uxulONJBRP4Gs7IGcu9IYVhjTcHXHeAo+s7
pmL9L/naZrB71soMVS9ORrRvHyZ9bU+MeHWaY6eiXgX91FfSvF5M7xRYgD+b
nV/iOkrK1g7RVg1ZgWr9uLnCTkTqj1kLdp2xQZrb0nXzgROkaZ36fbYkB95t
MVxj/hRZYeO5rpWyR5O0mmPAoWmyYZnCAjNtPwyZ8bmfwmdI9drS/sqHjnAf
ZxvYB86Ra5JmQ+qJAygoeKQhPrdAemxiZKfynFF13rS/24kGpq7dtZbCgwiv
Z+/P50iAYjtQgSIXNHWUiNIOS8LiSqpB8kZX+FnvaPBzlUKLYlzx0tOHkF9m
XB3gT0dk8IZizks35Iw3JARHLkGRstIFSfkj+FgecZwfuhSRPXfMWN7uaLXK
vpyYKI2Wt5n9t4UeoDv0vc2Il4HFM5akTI8npMzvSAijGagV1Ae/u3AU51XF
dt2py5BGxPWe2HQMEW7ezeIkWRg9ExZYDx7DcIKJD3lxOUZnC3Wmkr2wKudK
X1qRHAL31d84stobNxX0otvyVqDh+uaz0x3eeByqZbn+hjw6dB57c/x8UKwt
1GA7K2Bs1Q6JRLovHsTO0PhdChj5hTH79U9frLWVnmP9xkTJnokR+X1c1HTq
nu19wcSmKDM2f4KL860LRtruiojpuno6KoeH3LBP/kcHFDH4+/tsf0M+4pQ1
5dccUoJyeMpcVg8f5bpLOsLfKIERstsz5LgfZCYk1B54rER3rLtmymp/lBn9
FVfwcSWqZ5yLY9v9oe9Vbj8fpIwDf/C09LkBGLSpqzr4RRltnN7pFQqBeH71
xAYyTAVT2twn5bcCMX3bcdcakQpIXqeXzr4gLNaGVqcIVOFx75JLvygItkZW
lrGTqti+JWaPVaYAbe6GfgFhBF7F7NZbkiMA05t/Nz+CQEQzg9lyUQAPfpFc
VySBKofLr83zBJgKVaoyiSVg4F8dzS4VYO0Z8cx8MgHtwu8VJvcEiK9qSs/M
JcBg+GiwhgXYKb2/srqOQJmDvtTbzwKkLk+THL5LwCpX9Ek4IsAzZrOzeiOB
ZFZCjea4AAEaJj/imgkssAuc1BcEuGxM7N77hIAotOcMcyWFqcNvnvcNEMis
K6S6VCjgmNqvcv8QMKTxXDLUKJzjOkWRQwQCz02y5LQosEJaNK69J/DhumKT
jB6FAyllvkHffva+9Za0GVDIPztUUzhKgLWlKD3FkMLnTPVl3SICR5sN3ehb
KMTnpd/aKv75IyPGw20U/hY+ovn9IJDv0Lg+0ZSCaumCU94sgV25p1eYsyn4
3NhW8nSeQN8AZ3KRpFBRGSxeXCTwH1ZoJBE=
            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJwVkntU03UAxSfPLQUEQpFyiEshQDBglR0Gl8EBv3M0GW+Q8RhjPMbvx4iC
BD2ADFCRTWSAykvE7Piq5ICJoLk4YZpHCEMeLpKUSnkIIWGohfecez5/3s8f
1yGJFssMGAzGtuW+5pZybpG1PgSM1/lNho37lpSdtqGgFsbt9+ckQ+LBqiqT
h6E9V1s78Y4Ulu8Gt/Y0haO72qwhb3USaJ6IVsxF4IGs8N6YcSICjpa5lrhF
Ibfx5dFYxwT0WO1tMVFF41Sva4FdgwS5WVtahL/EID5l+/NP1sfhhI11tYHF
LgyWFIdN34tF7lCHD0cah5WrcnrPamPQM64ZbWuWYDby/pRJcTQC+jkGzKF4
qCSmZ1rLo/At1Zn1e3UCvhu8nHSjMhL7bfcO7/ZIxNbr3hV/dERga39zY5A+
EWq3rLYr+nA8XWpyWihJwkjHw/pra8OhEHSe3eUghXVV60BwRhi6T3seXLwp
RXf/G6ZhXaG46XRDKkxLRk9b0TiPE4rZt7atKDaSQWHYLHisFWNqPWtp8pwM
e+64KIuMxTjlPz9lIUhB4Nrz+pzSEHjk+fBS51Ogi9bw5UYhyO87qco7IkfN
7vdiaw/vhP7Yo6p091T0ldV3XN+8EzY5pS8OD6Xim/TJK7VKEVhKfrzyszR8
zax/3nLhY/xcEMcudUjHA82ik+5RMNr/DWsp+DEdvj/M9AqcgxFaL7d3SclA
n1g0ULxPiF7h8KL5agXyxw4wHw7uwMKGlFtnLiggZuozZr13wFd+J8lJkInj
Ly6ujDongKSrNmJ0LhNMP3Op7RoBPuTm+wdqKHSyy0e71ASD+Xxn4yMU2EHR
nspDBJ/qWJY9WgrKuPPzmw4SXBTV/ep3nILNVUWbppTANb39c94XFKRZ7uyM
PQQbmma+8uqi8PQuW+OZQcBiJb/N+ZPCE4Zqo1UQwZciF8PxxxRM0jJzBgII
Amvm/mqeolDpGO+q5ROUcIousf+moDadu73Oh+AVr1Fs94rCilVjdx25BHPZ
Q+WWb9KoE/uPRHAINJeb6L41NC652RWyHQjcGfII9ToaT7yEBybYBIpDzzhm
9jQMCyNv5doRTJy2usZ0psFP2PSy0XJ5b3p4+bo08o7N6NIsCDjcExWl7jQq
s/0mvcwIEnTuMUZcGuMTVmk/MZd9mP/g+w9olFtIuupMCBpEVx2LP6Jxe7o3
W2ZE4F2jMvfj0ZhKfL/Cw4Bg5L7w2X++NMJFaiaDQfA/qNCLvw==
            "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 250.}, {0., 175.}}, 
         "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {FontSize -> 18, FontFamily -> "Helvetica"}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], InsetBox[
     TemplateBox[{"\"Minimum, b=0\"", "\"Maximum\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.03639999999999999] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.03639999999999999] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 18, FontFamily -> "Helvetica"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
                 RowBox[{"FontFamily", "\[Rule]", "\"Helvetica\""}]}], 
               "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, False}, {True, False}},
   FrameLabel->{{
      FormBox[
       TagBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), SubscriptBox[\\(x\\), \
\\(0\\)]]\\)(\\!\\(\\*SubscriptBox[\\(x\\), \\(0\\)]\\)=0) (nm)\"", HoldForm],
        TraditionalForm], None}, {
      FormBox[
       TagBox["\"L (nm)\"", HoldForm], TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   LabelStyle->{FontSize -> 18, FontFamily -> "Helvetica"},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 250.}, {0., 175.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwVjnk4lAkAhwdTTBJD+MiipjZXoXSp8f2UIxlEslIox8y45nOGSK7Ik3KV
ai2GIo+2WD1yFEoi2h7S8Tjb1FY6FOMYObf9433eP993tRfl5CtJo9HsfvK/
v4jmOFbcl2asjPmrBZoJZqEl0Zstim6TNTK6WkF8TzJKdoSrVvSQvB9165oO
nyJjGktp9KLnZKtRCG8p/xQ5fynJ7ofwHdme3r13kpdBNtJF4+PCcbLDNKnu
K6+Q1Nypaz0mlEJ7Vn/IMK+CtH/VMvpdqATbBmn7D7wmEllJspbha/FUbiuD
7t5FMsddKrO8N8I8w/L+dYce0uxulONJBRP4Gs7IGcu9IYVhjTcHXHeAo+s7
pmL9L/naZrB71soMVS9ORrRvHyZ9bU+MeHWaY6eiXgX91FfSvF5M7xRYgD+b
nV/iOkrK1g7RVg1ZgWr9uLnCTkTqj1kLdp2xQZrb0nXzgROkaZ36fbYkB95t
MVxj/hRZYeO5rpWyR5O0mmPAoWmyYZnCAjNtPwyZ8bmfwmdI9drS/sqHjnAf
ZxvYB86Ra5JmQ+qJAygoeKQhPrdAemxiZKfynFF13rS/24kGpq7dtZbCgwiv
Z+/P50iAYjtQgSIXNHWUiNIOS8LiSqpB8kZX+FnvaPBzlUKLYlzx0tOHkF9m
XB3gT0dk8IZizks35Iw3JARHLkGRstIFSfkj+FgecZwfuhSRPXfMWN7uaLXK
vpyYKI2Wt5n9t4UeoDv0vc2Il4HFM5akTI8npMzvSAijGagV1Ae/u3AU51XF
dt2py5BGxPWe2HQMEW7ezeIkWRg9ExZYDx7DcIKJD3lxOUZnC3Wmkr2wKudK
X1qRHAL31d84stobNxX0otvyVqDh+uaz0x3eeByqZbn+hjw6dB57c/x8UKwt
1GA7K2Bs1Q6JRLovHsTO0PhdChj5hTH79U9frLWVnmP9xkTJnokR+X1c1HTq
nu19wcSmKDM2f4KL860LRtruiojpuno6KoeH3LBP/kcHFDH4+/tsf0M+4pQ1
5dccUoJyeMpcVg8f5bpLOsLfKIERstsz5LgfZCYk1B54rER3rLtmymp/lBn9
FVfwcSWqZ5yLY9v9oe9Vbj8fpIwDf/C09LkBGLSpqzr4RRltnN7pFQqBeH71
xAYyTAVT2twn5bcCMX3bcdcakQpIXqeXzr4gLNaGVqcIVOFx75JLvygItkZW
lrGTqti+JWaPVaYAbe6GfgFhBF7F7NZbkiMA05t/Nz+CQEQzg9lyUQAPfpFc
VySBKofLr83zBJgKVaoyiSVg4F8dzS4VYO0Z8cx8MgHtwu8VJvcEiK9qSs/M
JcBg+GiwhgXYKb2/srqOQJmDvtTbzwKkLk+THL5LwCpX9Ek4IsAzZrOzeiOB
ZFZCjea4AAEaJj/imgkssAuc1BcEuGxM7N77hIAotOcMcyWFqcNvnvcNEMis
K6S6VCjgmNqvcv8QMKTxXDLUKJzjOkWRQwQCz02y5LQosEJaNK69J/DhumKT
jB6FAyllvkHffva+9Za0GVDIPztUUzhKgLWlKD3FkMLnTPVl3SICR5sN3ehb
KMTnpd/aKv75IyPGw20U/hY+ovn9IJDv0Lg+0ZSCaumCU94sgV25p1eYsyn4
3NhW8nSeQN8AZ3KRpFBRGSxeXCTwH1ZoJBE=
            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJwVkntU03UAxSfPLQUEQpFyiEshQDBglR0Gl8EBv3M0GW+Q8RhjPMbvx4iC
BD2ADFCRTWSAykvE7Piq5ICJoLk4YZpHCEMeLpKUSnkIIWGohfecez5/3s8f
1yGJFssMGAzGtuW+5pZybpG1PgSM1/lNho37lpSdtqGgFsbt9+ckQ+LBqiqT
h6E9V1s78Y4Ulu8Gt/Y0haO72qwhb3USaJ6IVsxF4IGs8N6YcSICjpa5lrhF
Ibfx5dFYxwT0WO1tMVFF41Sva4FdgwS5WVtahL/EID5l+/NP1sfhhI11tYHF
LgyWFIdN34tF7lCHD0cah5WrcnrPamPQM64ZbWuWYDby/pRJcTQC+jkGzKF4
qCSmZ1rLo/At1Zn1e3UCvhu8nHSjMhL7bfcO7/ZIxNbr3hV/dERga39zY5A+
EWq3rLYr+nA8XWpyWihJwkjHw/pra8OhEHSe3eUghXVV60BwRhi6T3seXLwp
RXf/G6ZhXaG46XRDKkxLRk9b0TiPE4rZt7atKDaSQWHYLHisFWNqPWtp8pwM
e+64KIuMxTjlPz9lIUhB4Nrz+pzSEHjk+fBS51Ogi9bw5UYhyO87qco7IkfN
7vdiaw/vhP7Yo6p091T0ldV3XN+8EzY5pS8OD6Xim/TJK7VKEVhKfrzyszR8
zax/3nLhY/xcEMcudUjHA82ik+5RMNr/DWsp+DEdvj/M9AqcgxFaL7d3SclA
n1g0ULxPiF7h8KL5agXyxw4wHw7uwMKGlFtnLiggZuozZr13wFd+J8lJkInj
Ly6ujDongKSrNmJ0LhNMP3Op7RoBPuTm+wdqKHSyy0e71ASD+Xxn4yMU2EHR
nspDBJ/qWJY9WgrKuPPzmw4SXBTV/ep3nILNVUWbppTANb39c94XFKRZ7uyM
PQQbmma+8uqi8PQuW+OZQcBiJb/N+ZPCE4Zqo1UQwZciF8PxxxRM0jJzBgII
Amvm/mqeolDpGO+q5ROUcIousf+moDadu73Oh+AVr1Fs94rCilVjdx25BHPZ
Q+WWb9KoE/uPRHAINJeb6L41NC652RWyHQjcGfII9ToaT7yEBybYBIpDzzhm
9jQMCyNv5doRTJy2usZ0psFP2PSy0XJ5b3p4+bo08o7N6NIsCDjcExWl7jQq
s/0mvcwIEnTuMUZcGuMTVmk/MZd9mP/g+w9olFtIuupMCBpEVx2LP6Jxe7o3
W2ZE4F2jMvfj0ZhKfL/Cw4Bg5L7w2X++NMJFaiaDQfA/qNCLvw==
            "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 250.}, {0., 175.}}, 
         "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {FontSize -> 18, FontFamily -> "Helvetica"}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"], {
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{True, False}, {True, False}}, FrameLabel -> {{
         HoldForm[
         "\!\(\*SubscriptBox[\(\[Sigma]\), SubscriptBox[\(x\), \(0\)]]\)(\!\(\
\*SubscriptBox[\(x\), \(0\)]\)=0) (nm)"], None}, {
         HoldForm["L (nm)"], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      LabelStyle -> {FontSize -> 18, FontFamily -> "Helvetica"}, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0., 250.}, {0., 175.}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[0, 0, 1]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[1, 0, 0]]}, {"Minimum, b=0", "Maximum"}, LegendMarkers -> 
       None, LabelStyle -> {FontSize -> 18, FontFamily -> "Helvetica"}, 
       LegendLayout -> "Column"]], {Right, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.937547884901668*^9, 3.937547961236616*^9, {3.937888525734477*^9, 
   3.937888531393245*^9}, 3.93796961948906*^9, 3.9380569584651957`*^9, 
   3.945253814380528*^9, 3.9453291698260183`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"ec1d0d28-337a-4326-8287-bf23fd34dd3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[Sigma]", "minK2sb"], "/.", "xx"}], "/.", 
      RowBox[{"b", "->", "0"}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Sigma]", "minK2sb"], "/.", "xx"}], "/.", 
      RowBox[{"b", "->", "0.01"}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Sigma]", "minK2sb"], "/.", "xx"}], "/.", 
      RowBox[{"b", "->", "0.1"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"L", ",", "0", ",", "250"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Dotted"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<b=0\>\"", ",", "\"\<b=0.01\>\"", ",", "\"\<b=0.1\>\""}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[Sigma]\), SubscriptBox[\(x\), \(0\)]]\)(\!\
\(\*SubscriptBox[\(x\), \(0\)]\)=0) (nm)\>\"", ",", "None"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<L (nm)\>\"", ",", "None"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "35"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "->", "18"}], ",", 
      RowBox[{"FontFamily", "->", "\"\<Helvetica\>\""}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.93754430277208*^9, 3.9375443052327633`*^9}, {
  3.937544345673697*^9, 3.937544397960742*^9}, {3.937547875431071*^9, 
  3.937547875775496*^9}, {3.937888543659877*^9, 3.937888552364891*^9}, {
  3.937888605012508*^9, 3.937888679665921*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"b83f2f54-15ef-4041-b899-12413cebe0a6"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0, 0, 1], AbsoluteThickness[2], Opacity[1.], 
           LineBox[CompressedData["
1:eJwVjnk4lAkAhwdTTBJD+MiipjZXoXSp8f2UIxlEslIox8y45nOGSK7Ik3KV
ai2GIo+2WD1yFEoi2h7S8Tjb1FY6FOMYObf9433eP993tRfl5CtJo9HsfvK/
v4jmOFbcl2asjPmrBZoJZqEl0Zstim6TNTK6WkF8TzJKdoSrVvSQvB9165oO
nyJjGktp9KLnZKtRCG8p/xQ5fynJ7ofwHdme3r13kpdBNtJF4+PCcbLDNKnu
K6+Q1Nypaz0mlEJ7Vn/IMK+CtH/VMvpdqATbBmn7D7wmEllJspbha/FUbiuD
7t5FMsddKrO8N8I8w/L+dYce0uxulONJBRP4Gs7IGcu9IYVhjTcHXHeAo+s7
pmL9L/naZrB71soMVS9ORrRvHyZ9bU+MeHWaY6eiXgX91FfSvF5M7xRYgD+b
nV/iOkrK1g7RVg1ZgWr9uLnCTkTqj1kLdp2xQZrb0nXzgROkaZ36fbYkB95t
MVxj/hRZYeO5rpWyR5O0mmPAoWmyYZnCAjNtPwyZ8bmfwmdI9drS/sqHjnAf
ZxvYB86Ra5JmQ+qJAygoeKQhPrdAemxiZKfynFF13rS/24kGpq7dtZbCgwiv
Z+/P50iAYjtQgSIXNHWUiNIOS8LiSqpB8kZX+FnvaPBzlUKLYlzx0tOHkF9m
XB3gT0dk8IZizks35Iw3JARHLkGRstIFSfkj+FgecZwfuhSRPXfMWN7uaLXK
vpyYKI2Wt5n9t4UeoDv0vc2Il4HFM5akTI8npMzvSAijGagV1Ae/u3AU51XF
dt2py5BGxPWe2HQMEW7ezeIkWRg9ExZYDx7DcIKJD3lxOUZnC3Wmkr2wKudK
X1qRHAL31d84stobNxX0otvyVqDh+uaz0x3eeByqZbn+hjw6dB57c/x8UKwt
1GA7K2Bs1Q6JRLovHsTO0PhdChj5hTH79U9frLWVnmP9xkTJnokR+X1c1HTq
nu19wcSmKDM2f4KL860LRtruiojpuno6KoeH3LBP/kcHFDH4+/tsf0M+4pQ1
5dccUoJyeMpcVg8f5bpLOsLfKIERstsz5LgfZCYk1B54rER3rLtmymp/lBn9
FVfwcSWqZ5yLY9v9oe9Vbj8fpIwDf/C09LkBGLSpqzr4RRltnN7pFQqBeH71
xAYyTAVT2twn5bcCMX3bcdcakQpIXqeXzr4gLNaGVqcIVOFx75JLvygItkZW
lrGTqti+JWaPVaYAbe6GfgFhBF7F7NZbkiMA05t/Nz+CQEQzg9lyUQAPfpFc
VySBKofLr83zBJgKVaoyiSVg4F8dzS4VYO0Z8cx8MgHtwu8VJvcEiK9qSs/M
JcBg+GiwhgXYKb2/srqOQJmDvtTbzwKkLk+THL5LwCpX9Ek4IsAzZrOzeiOB
ZFZCjea4AAEaJj/imgkssAuc1BcEuGxM7N77hIAotOcMcyWFqcNvnvcNEMis
K6S6VCjgmNqvcv8QMKTxXDLUKJzjOkWRQwQCz02y5LQosEJaNK69J/DhumKT
jB6FAyllvkHffva+9Za0GVDIPztUUzhKgLWlKD3FkMLnTPVl3SICR5sN3ehb
KMTnpd/aKv75IyPGw20U/hY+ovn9IJDv0Lg+0ZSCaumCU94sgV25p1eYsyn4
3NhW8nSeQN8AZ3KRpFBRGSxeXCTwH1ZoJBE=
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[
          {RGBColor[0, 0, 1], AbsoluteThickness[2], Opacity[1.], 
           Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV13c8Vf8fB3CjQc61iSt7RNkrI7yuvd17UZGRPbNSZDSQSkMZIbMUlSIV
IaOiMvqlgVIq2qXskSi/8z3/nMfzcc/jfN7v+/l83u/PkfaNZAawsbCw7GJl
Yfnv7nnU+Q/1EgGW/64DNLzd5ZYTHE3BvbjaGcXVNATHKXNGcXNDP39xoroa
mElYTo6r4sbpXQ5R99wAIuViUPpnHqj85CiL3WWCx6abxyxpvNiconUgdcgY
WR0XL3Vn8mLURVxV1c4YEp3x4s+V+aA4o2Ylq2eETzYfXrom8sF1xTf3kbrN
uNJjlzXYxYeFdSal0nqbodsrsXokkB8dCy4faTaGcBzomBgvE0CsZ0pcYr4+
9r/3dOOeE8Di9uht/sr6uP5t7p6ynSCSX78JH2rXA9+iYnbIrCC8hPY1PF7a
hD7JEzofbYTxIstw/4EsXaxUUihhLRVGFq0qrdRYF7qabaukZoTBE7c3R/2X
DvLMJ196lKxF+dk1fCYMHbiHuCYMTInAwZpDPF5TG8dixj7MWIni/HiIefq4
FpoTD9sJFIvilG/RZ5dqLYifbFxHt6JC1ToneVxdC8M3xNu6CsXwgkPEJsxa
E3zN9eu/TYjhX23Y3Ud8mjB94HRqleU6bD++FBQ1pIELLw/6mE2sw7nPnQnx
uzUQtPSZvcVcAode+MCkTh35K/eHvymQgAF9542+w+ro5BbpXxiTgMbIa7ag
7erYIG1boVsgCbfaV3TfleqYl9kq92qPFL6b3HJ//EgVpyrLtwWdk0L3gggh
n6gKReWJ43M9UuhXSMpZra6KbTpHZwWlpVE20mO3uUQFTVZ3HjJ6pLEunGJi
eEwZzMerF4dnpdH31FGx3kYZo3QXtSgpGeifEroTwqmMde6/8k7ulsFgfCu/
2/GNSA6XDOmRlMVx2ajYpNINwOlULotYOXjTdiz0zCji0TthY7YiOdwTnXhZ
+VARjspXotra5WA5cltSr0ARno+e9usLyOPTpnu/A6CIhL/iZao35JH8kT/3
xJn1uBXSoC0yoYBymyluEW8FGN62C+pfux5P7Kfqsw0UcH/F+4Isk/VouKxT
mCmsgGelK5eJzPU4ndw387dXHmP9zC5WVUVci+7Ii7aWh6LpL8/RMCWEdak5
9DjIoSbzwKlL2UpoiohON1CXg+5bgfaAO0ootuiV4RCQg0W8geLwmg1IjTjS
cXtQFr7Vh6f6Lm9AgdCaYsMwWRRRZQ63ft2Ihj52k2PFMpANrmtM5FFGbvSX
00qHZHClzvqn3iZlPIy958WzUwaN9EjGzXRlnLmReueqkQwG0pvFLsmrYLtB
hj7PB2nwTW+5ftpPFXUVV3WP60pDwlPa5XCGKvrhknBERhrKj0bnk2pVUSxC
W9XELQ3rwgMmwcuqGGy2f9H4VQr7zK48MS5UQ9j5Y9Jri6Qw17VvbneIOnLd
X9tWUaTw959f50SSOtSc14/ZLkhihbbN2bBT6gi/t3Y8+6Uk+EoEjH1uq+M9
V6GtZK4klGMuHbJfqQF2myqNJQFJ+FGfC8qe04B3YpHuZ0kJhDrd/lJ8SwOZ
Wu5t5WwSiEorahDp1EBZoERFxWdx7BsL9OAe14DNhgL+PVfFcfb+YvnCZk28
Fbg4KGskjqeh8lpPX2liKfqZ2JrQdTC+E89I5tVGzf6QcOovKqSef39SIq+N
hkuHfAT7qWD97m5/10AbJ1UHJ8xbqOgQNrJiD9DGzkDzTVYnqbCNYTU62qiN
mcjg0FZNKrYoZSjm+uqgxebB3HiaKPSweLE+TgfnbP22ckaJQnRruOyr4zqQ
E3gz6LRdFENpjhJit3UwbuKq46spCt9hfsFzXLpQkhixO/lBBJF5hctXb+li
8uug4VlbEdCrieQnXbrQe/nsvZ2eCDQfJP8Zf6cLy7dsJrIKIpib8p7V5NyE
A+l3MmlsIkhylBtt8NwEHdMd0RrNa3Fk5bWBjlV6EEkcj8/QXYuyXa3Xhrbp
w3L+lsIDU2EsjDE35Ibrw3dwYiFKRxjM0K8VDgf0wWsZHqetKIwVPrxlrZX6
qMp+eYaVWxjBjr5ZZXP6CO9pya5+LQR1pVVx/jkGuBh+eEwhXght7xzws9cQ
0s22/Lb3BSHi/qH5wkdDWG0KKjx+WxBR/Xv0PecNYXJVin/kqiBkHpdqPpHY
DLGoDI22PEGkN07KXd+5Gc/e/VW1jxCEY04uZyyXEZL/7ZDNkBDEO5u3zxct
jWGxO+PV9QwB8Ff+/ePuYYy8+v0U7YMCsFwhIdsUbQxx07M5j+IEcK3Va1d8
kTGIuym8kgECSNIaFpidNMY///PCxyEAUfGPLmNFJrCZ/g7TP/zYEB8bFrUX
iMj2t3OKJ/tIRdqyZBpQHXlkqiyKH179Odm9JwHDsPcWy8H8yNKsu6N6AbiZ
fCBzxI0fCz9nuX49AXzu5vEabOZHp0/c1RA5Grg3ypUosPMjwC7hl28vDZnq
V99vLeCDFO1V8fAgDbuvM9ZrZPNhSFfX0esTDS66R8QET/CBKTNV7bZAQ+Dm
Lw/mDvABCyFRdFlTtJteoauE8GFdpdu0UZwpOPYkKDMM+fCCTX9BRNIMU+lS
VWu+8OLk7zOXzyiZwXDynf/iMC9sx2bcBLXNsDhxZ2L6DS/uDl5v4rExg6ZO
h93SM15UX1dMWrXLDOon6mqCW3mR4SWyPP3QDO20+mMX83lBa5pf0RthDlr3
aJ43kxd6vl+18+PN8SF5pXOiIy/U17z090kxh9HdxfNFtryQcK/vmM41xytK
5ci4KS/+LMSmibSYw/+Xz7+XWry4pT/F7stlgcPimRyXhHmh0PiTbbbSAp5P
eguU7vJA3GdIs7XWAi0rG9MvN/JAkPOx7+E7FpiKv9mneZMHbG5V90V7LWCc
st3Hp4IH73+HpBjPWYC5dXhY+QQP8vW+sh4xt4SB+JM3MR484GoYYREbsYTj
dx2xUFYeTNDz0m+PWmLV0OjFjEVu9H23J1zmLJHpcSDj1iw3isUa1p7gssJo
ToGK3A9uqO0/qbqsY4Xn+avjol9ww9nS0ONjhhVipBaNGiu5UdiXc7tK2xpD
Eo9sq7Zw48BOWyNrE2tw/lC+/p7BDf9VLO2fbKyhJHxtUcyBGyp6YU/Eva3R
F3Vb7KoZN9oKaZ8zj1pjQ8e8r5IGNz76jvHHvrOGer2ZdyaFGxsnrSI2H7GB
igrx52EPBfabM3fJZdkgKStYe30nBeGHB+KJIhvMDDAdTnRQcFU8IHWoxgZ0
j8rl0BYKlG1T8pNe2uAyJfZKWA0FquXN95sVbCFsLrQ9KYcCTVeNtUYPbLHX
mcegxpcCZln8OvleW5QeLBts9aYgZrRNmjJoi4GV7KdfeFBw86Cj8tuftrC/
3KZObKVAuzqMlixoB6pqcn6jHQW6qyvCWvzs8GxDgSWLLgUGjdS7Rmz2EKl7
WSzCTUFST83INJc9eNwELz/moqD1rTn7FSF76J6v+ZPGSQGNLdJSWMke/lYM
b7aVFFjbtT8ec7KHZkXrTbUlAlvfhg2WFtvjm/y1TvoogfxxlkXXSnu8vr1H
y+o7gdesZ9YRtfZIaDhaRvtKwEvhrnd8hz0ohxyjTT8SCIwU/EIftUeb6kDS
rjcEYllbplj1HbDwNKEr8zGBegGmYIOpA3Q025M6ugn8lv+qE2HvADm+zuml
TgJJtnx7X3s7oOvlWom9DwikZgcs30h3wNCJLUvFrQSy5LkJ/z4HROg53zxT
S6DGxlv+YaQjtHRMSzaeJfDOvqnIKcERMvZWV27lE+CmCwkOpjmCc43leVoe
gfAtPWw/CxwRLbBkEZRDQNFv0zBfhyPYXfl/Dp8kcD6Jp9BTxAmmx/6YZqQR
eLY/lP+rjBOMDDu06KnkOT31wdEoFSeEFCo9F00h8z+aGJ9q6oTdNV84GvYT
EDvz1fVyuBO+uK+bl0wkkFPTxjt71wm8rDzVZ2MItN+gHtnX44RZSnBHQTSB
qbrdy6sHnNDM5HYqiiLAaN44Rh11QoRP9s2qCAKHP/UElK2ho92x1n06lIBE
4F7pzzx0fHhw6BaFdP1XhbdKQnRwqrQEbQwh8OXHQZebknQQ85r/iwoiYD65
yeyhNh1nWjbry/oTGIr5/G+NAR2v0gj2bX4Eds1kNTmZ0HGoPYQ45UvmP/9L
Y9CGDi0BjWecPmS+/8qlfnrRMbU+t0fWi0DLGt5/fEfpePjjaf/YNgIxAel7
l07QYc6XbbGDtOLdpZkvWXQ4X5P37ttKztfu76N3iuiwELVK79hCIHj4/mDA
dTp6jnzw7XAh8zHUd6XX0dHikPTelvSL3JqnBk103JAxn37hTMDYrugRTwcd
85l4+YtJQLB+d13jSzqaEm4ywCDQzftT/cIQ6WfR1m/oBPaH+V49OUIH39rg
jnjSP6Scyv1G6Sjt1TS740SgLPGBhOMEmW/fJdoO0q4Dhmf1Zum4/LGgeTXp
u8cUT1OW6dBgs5f0ciSw50sJ8Zudga8t99kopDfShI584CCH7pd0b3UgcGaO
df9tfgaomQIeiqTDfd6E+ygw0LtPOEbUnoBMM+Ob3UYGnCU+Nb6xI/BSuNNP
V50Bxe6P/mWkTR/fcucyYMDXzn5InfRvhY0Ds8YMnNhz4cKSLYFrB88xhs0Y
+MekdHaTFtl00rrOgYFYBU6RCNJPTq/oKGUykPKiGGakU38mmGRsZWBXnmUz
lbSe1WRTrAcDQZOcR2dsCIydC9L19mFgb9HEhaeky5fe1toEkj6+kruG9Lat
LiraYQy8/+F6P5M0943uSxJRDJwTmGyLId1O0OQ4dzMgm/VtxTbS8UG3S6f3
MiAlQc80Ia16X0Xs3T4GzuYbeSqR/rjuwpnOVAbecXSFC5HOj6Py3zzCQEQB
0cxO2vH5qRPFJxig5MrZzFgTYFdZzXkki4HHfmr8X0k3HE5Oi8ljYM0RB6Eh
0hEfppc9ihhILzxHf0Fazig00eocA8n29PuPSQ/mDc9pVDDQ5n4guJP0yakt
MeuqGOjKcac9JG3u8L9fq64zMNfHafef/1SahUzeYqDkX1Pqf8/XsDV9etPI
ABaLvv/3Pn9P9R0PWxl4cHs44b/xqA0Vb663M1Au3ajzXzyWXCxsK7sYUFX0
E/tGOsbLTdHtCQN2neKH50iX1N5wvPaC/L3y4p7VZL7dK4jdrIMM/BJv+kol
Pbc1oND1HQOHdMRfqZOWqWq9d/kjA/87n21h89//82/tt7/fGDh4/5OKP+lE
RjQ3c4xcT7mvTx4kfelCt3bFNAN/79ACz5Hum5fd/uc3A+67vte2k1YuGag8
z87E+mTzYh5yPWybVHsyx8GEr1a5nj7pNPOjM7bcTJgaFJgEkB76YUibFmHi
6XLL4Q7SHMa5QVYSTAiEXe2YJ619euxEoSwTXfG1/irkej2+6dxrM1UmmtXO
Pigl3ZDxhyVfixxvGyNliPSnt87rf+oxoUJ9WCBG7gejtFWxOWZMlMhfeVpG
OvSl99lv1kx0O7D8/EL6zIbGu5sdmRB5OOKmRu6nsadhlM/bmLBIV5V/RLpE
/FmFTgQTv8K7aPzkfu2O2vC/o7uYSMg1awwlPdeeOv02nglhuO56QNoxVBfp
qUzM10dVHiTrwXJ94eBAPhN113YMCpL1RHnN7PKGEiaqkr3V9pPe5umosL+c
iaYnWQ2jpK+zs+5aX83EBS4ezx6yHu2gBxLx7WR87hJNF1zJ/MvbNB93MvHN
L2a3FFnfGuZE3KSeMBHiJeNaQpq3uOdi5ysm8i8wEsrIenjvu7qJ6BgTTvsP
KLW6kfOduhjdJOKMF/r0k55kfX3fmFgxK+6M7Aqp/nnSRROLr9VlnTHhxODL
8SYg7LVkVqnijPX6oX7PdxBYo/9XKMfUGWuJJVogWc8nx/417gx3xv0vthnf
gwlUy+8fuxTtDJaDHqHnyf4Q6rEs82mPM/73eFzBk+wfn7qWj7kfdMbs52K1
V2EEXl1g8bI64wyL2hTXT2T/uevOxiZ91xn6cz+rnHcTSD6douvxwBn3WivL
lfYQMOhkC8vrdsavd+U7WOMI3NJh76P0OyMu9oFcfTy5PnlXVPz57ozCow+q
tZMIZD5cadsn4ILBo7p5aWQ/9dLkzDoc5IJ6WnRkYDYBfVNmenC4Cw7VHt+y
g+zPgszCBJtoF5QU2pRvzyXQFa3ix5XoAu/Tl0O2kP1cu5ahnXnSBYYLpic9
CglwqZ8dOFPngpie6e1Xysn5UNkoVsHuCjnc9LGoI8Cn5HCho9QVOkOpVyyH
CPhq7DXjueiKkLs9T6vfkvHrX/zgdsUVzVUp20TeE9hi+1dq/JYraHVaR8ZH
yPkIu1Ys2u0KJacc+2ry/KNYTcmLmHHFsS8cx8OnCUDryVERmy3Yktyj/Jk8
f0UaOUWGT21B1YaNwjmgwLzgsHKa6jbUrS9pX0OeFzv4951fdcgN+qvX6tvp
ciMuSuW8fb87Vni833GskxvnhARy2Hg8UFt/4PS27TyIe1VvLOvniYSDirlK
bLzo+HDqzc0yL/Dacr0WcuWF+TNZNo5X3lCfsle4fZkXDRFNUR9zdmClUg77
AAcfjorsG0zQ9EGGJoeXlz8f1J+VlVi99cHZRMqgaTcfJhZLFefSfDHYwlLW
pM6PcNumKg9pP7if+iBmmsWPlkqtY7+7/XBOZnB56i8/uhU7/exD/NFTfoUi
4S+ASTF91pQVAaj7OKxztUuArHOciz+vBiCc+kbZQV8QF81mfvHYBiJwye1/
1ecFoRlvbBQ8EwjF90J7FYSFkPi0/FB8dhAaYkr/rU4Vwtuzn7NC1YJRejq2
tnZMCEKx6UunXwXjQmRlTLi/MDijTb2j94Sg9zyNW+qFMJ4neUqkS4disL8p
btRuLer+uJxP6gpFfI3pb9v2tXAuCpLcGBiGXg6FGjstETyyH/zNzRuOgymJ
XwKukd//UoE9V6rDwVhaEvstKQqToF5fRdudYD1rptFzShRezXlb3kzthGjv
9st3uKjQ00k0szwVAfE3LxRH91ExkGi6YWV2BIZ/9ceNHaBi931Ovo7cCCQO
W/dOplBxwyn/Ha0wAvOO8Xm/06lQDq3ba1QRAcrHluOrMqmQKh2v0W6OwA3J
UQ65Uio4Of3XyX6LgG+dhl5AGxWXnDayf/gRgQqt36dC7lFheWbqe9mvCHwJ
/Da5s52KNNmDtyWmI9BmaPR4zyMq/hmVMKn/yPhmEz8c6aViKubVET7BSMS8
Dc2ufk/FqcbSyKfCkZg+0bXz5ggVaixBWzJFI5FyVI3e8JGK8BOzshTJSDwa
4VC5/5WKL5X8bRwbImFwr85yYJwcb2zw4iPlSLBHCvi8maRCVufc8XS1SHgk
BqUOT1Ox476a+wqdSGRb/Xj/Y56Mh2Me7ZsiYdQvSJ1YoKLYqXV9ikEkOD1V
PGYXqdh85hA3zSgStx5pVPz5S8XrIfvZZZNI1P+T/L28TMX/AY82zgs=
            "]]},
          Annotation[#, "Charting`Private`Tag#2"]& ], 
         TagBox[
          {RGBColor[0, 0, 1], AbsoluteThickness[2], Opacity[1.], 
           Dashing[{0, Small}], LineBox[CompressedData["
1:eJwV13c8VW8cB3CjgSKVXUQ4ZmkQMvqI7JGIFMmIe+8510hlZIVEKZJISEkR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            "]]},
          Annotation[#, "Charting`Private`Tag#3"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]], 
               Line[CompressedData["
1:eJwVjnk4lAkAhwdTTBJD+MiipjZXoXSp8f2UIxlEslIox8y45nOGSK7Ik3KV
ai2GIo+2WD1yFEoi2h7S8Tjb1FY6FOMYObf9433eP993tRfl5CtJo9HsfvK/
v4jmOFbcl2asjPmrBZoJZqEl0Zstim6TNTK6WkF8TzJKdoSrVvSQvB9165oO
nyJjGktp9KLnZKtRCG8p/xQ5fynJ7ofwHdme3r13kpdBNtJF4+PCcbLDNKnu
K6+Q1Nypaz0mlEJ7Vn/IMK+CtH/VMvpdqATbBmn7D7wmEllJspbha/FUbiuD
7t5FMsddKrO8N8I8w/L+dYce0uxulONJBRP4Gs7IGcu9IYVhjTcHXHeAo+s7
pmL9L/naZrB71soMVS9ORrRvHyZ9bU+MeHWaY6eiXgX91FfSvF5M7xRYgD+b
nV/iOkrK1g7RVg1ZgWr9uLnCTkTqj1kLdp2xQZrb0nXzgROkaZ36fbYkB95t
MVxj/hRZYeO5rpWyR5O0mmPAoWmyYZnCAjNtPwyZ8bmfwmdI9drS/sqHjnAf
ZxvYB86Ra5JmQ+qJAygoeKQhPrdAemxiZKfynFF13rS/24kGpq7dtZbCgwiv
Z+/P50iAYjtQgSIXNHWUiNIOS8LiSqpB8kZX+FnvaPBzlUKLYlzx0tOHkF9m
XB3gT0dk8IZizks35Iw3JARHLkGRstIFSfkj+FgecZwfuhSRPXfMWN7uaLXK
vpyYKI2Wt5n9t4UeoDv0vc2Il4HFM5akTI8npMzvSAijGagV1Ae/u3AU51XF
dt2py5BGxPWe2HQMEW7ezeIkWRg9ExZYDx7DcIKJD3lxOUZnC3Wmkr2wKudK
X1qRHAL31d84stobNxX0otvyVqDh+uaz0x3eeByqZbn+hjw6dB57c/x8UKwt
1GA7K2Bs1Q6JRLovHsTO0PhdChj5hTH79U9frLWVnmP9xkTJnokR+X1c1HTq
nu19wcSmKDM2f4KL860LRtruiojpuno6KoeH3LBP/kcHFDH4+/tsf0M+4pQ1
5dccUoJyeMpcVg8f5bpLOsLfKIERstsz5LgfZCYk1B54rER3rLtmymp/lBn9
FVfwcSWqZ5yLY9v9oe9Vbj8fpIwDf/C09LkBGLSpqzr4RRltnN7pFQqBeH71
xAYyTAVT2twn5bcCMX3bcdcakQpIXqeXzr4gLNaGVqcIVOFx75JLvygItkZW
lrGTqti+JWaPVaYAbe6GfgFhBF7F7NZbkiMA05t/Nz+CQEQzg9lyUQAPfpFc
VySBKofLr83zBJgKVaoyiSVg4F8dzS4VYO0Z8cx8MgHtwu8VJvcEiK9qSs/M
JcBg+GiwhgXYKb2/srqOQJmDvtTbzwKkLk+THL5LwCpX9Ek4IsAzZrOzeiOB
ZFZCjea4AAEaJj/imgkssAuc1BcEuGxM7N77hIAotOcMcyWFqcNvnvcNEMis
K6S6VCjgmNqvcv8QMKTxXDLUKJzjOkWRQwQCz02y5LQosEJaNK69J/DhumKT
jB6FAyllvkHffva+9Za0GVDIPztUUzhKgLWlKD3FkMLnTPVl3SICR5sN3ehb
KMTnpd/aKv75IyPGw20U/hY+ovn9IJDv0Lg+0ZSCaumCU94sgV25p1eYsyn4
3NhW8nSeQN8AZ3KRpFBRGSxeXCTwH1ZoJBE=
                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1], 
                Dashing[{Small, Small}]], 
               Line[CompressedData["
1:eJwV13c8Vf8fB3CjQc61iSt7RNkrI7yuvd17UZGRPbNSZDSQSkMZIbMUlSIV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                "]]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1], 
                Dashing[{0, Small}]], 
               Line[CompressedData["
1:eJwV13c8VW8cB3CjgSKVXUQ4ZmkQMvqI7JGIFMmIe+8510hlZIVEKZJISEkR
/VCINKiUNBQVGvpJS0L97FL6Pe4/9/V+3XOf8zznGd/PUfAO3LSTj4eHR5mX
h2f62+r966Z7LuvBM/2JNcHiIrdho9D1+M9ujnOCtwme8+n/lFpiirkCgTUq
bcDRicyLmWqmWOMw6BrWDFgPjriJaZtCp3VhfVsD0PCqom6elSlkSmPPFpYD
ZRWqkbNCTOHsXfm37ghwaLvU3+H7pkhyMX5ZaAOY1I3PeBpgBt3H6s/n566D
nvcX7ZNhZohv2dL6/cg6rBDq8PWKM0OuTtndNzHrILf1auPwCTPM/aWj0+Wz
Dr9+7k6QummG5mUNVILmOlTpD/F7z9mAV1r5xx0bjEFd6+cbLdqAIAM3ZeY/
I8ypfc+z6L05+Ge0ii3Ya4gfG7MSa76ZI3fw5aYRtiFefLWd6zxmjnChlSY9
HobIW1QreWSOBZwOOg12bzCEVszR5X91LPB3ouCxv4QhnMwN3D8csoCsoafQ
0WsGyHmRUVOqbQm7gT2FL2cbQOM/iwDDJCscOn/diXNbH7aGqSFK6VaYeLPI
n1urD+Zge9jcXCu4sf95Flquj0uyO+PflluhICYooSBPH5rWcScjO6wQa3gu
3j5CH8vP3bhzg7JGd3Rb5U9tfazavFLS6J41Wo66/LezXA9rr8k0GPHZQo+v
eJKvRheRj8rfD8+xhfuAj8W9cl3c6jLjLxG3xSQl8S2lWBcmfIHmEmq2aAuG
kuYpXVja3H086GCLBWeTGy9G6cK1i36Vn2eLZVe05+Zt0MVu3ptDvPp2GC/R
LV73ag3KrTyV7wfaQ7lMW5UjsgbvbOtyHSLsMdEjl9Mxew1ENoqLvUqwxwFV
3lEr3jVgXB7x9WfbI9eXsTIa0YGqj273/EZ7GGdl9Xq81kFB5LwcDykH+OZu
qYor0kFGeb3oaIMDNl0JDNPfoIObQqJT85M34smiPMr/iDZkai+8qbjrCJVj
ZtYq21djafxkcJ2UE+Ytqf5P2nwVtq8STD/o74ycy6UvFmxbiflqdoWN+ZsR
6/XvVpW8FQg0cghkhlwQ2bP35b7nWjDLPqiZsHwLsuOs/14qW47GBdEFsw64
4VK7YI3VyWUIDVpWYPtyK/7ymtrnF2virPjCDL557lgloO811KOB0M6rxoo+
HlBk7V+grqyBxp60N5VntiMeT+LVktRh1qrIJ9DpidLiC9e/TamhNqAu6EPG
Dkh2hvVkRKghWSr6VcQqL6gHN+/om6uGFa1nTlt0eeHahic5MedU8WMyX3Us
wRum6uojyy1VwVjXlbor+MBAs6Wu+bcKbhatPjzx0Ac9fVfPXahSwUPVBz62
bF/In0kwjQ9XwX+L9HnjZuzEEpM/AsnmKhiQFZzsv7QT45epIU8JFZw3HRmY
Z+0H86YDolnfKawKMzZijfjB4t1QbPkjCseFd0R/HPNDWbR5mzbxSMH++h0/
/dD1XmdP3UMKV580mrhN+cFeIrr8fjMFA0Ubc2sBfwTXtw71NFEwa3F10Fzs
jzMpWXnqjRRclIK9fpj6I+fZ7pbRGxT2PTt3IOy4P/ZU80ntLadQ2NFp13vC
H+q6rnPmE7e8E5bYctIf5x0WWlwqo7B0IPSCbp4/svJYWR/+ofBA0LZp7II/
xuUksjdfoiBmOiKwp84foV4iwhYXKVyqNksJfu+P27O7ZD3PUeg69Smdo8WC
X+i61Z4nKayXS1kxbxUL3H0X4mcQXzi7qqVSm4V/n40uLcmiEFQcI/hHn4Xj
Sz/bjWVSmHFVOjbVjAXTa4ab0k9Q0Gi141a5sRAp5zXVmU4hfPZVi6l4FsTl
7q0+c4TCu0PunwoSWTAPndJyIF4vwh9vkczCifpfoVMpFOaKb7yVdpQFEbPX
fR7EZ5b2aStmsyAceshN/jCFJiO5pZZlLPiejtxQmURBfHfi72OdLFQPLasQ
TaAg4Ds/QvANC8tDo248iafw2yl3PLaLhb0PVwscJv64+spQYA8LZruSPWYR
Vw139dr1s5Ae8fDP3/0UNoXovBTkYSPax2rG3xgKqbs+/rNfhY20Rd+KNCIp
xHkHavxUY2N2u2TUj30U9m76VRykyQYP7/bUauLtq0QLPVeyIfVukAPi5UMG
p4wM2LCsXvZ7SwSFx8HHE3/ak/ZuHQ09EUZBMHi9Z/BeNj751LsY7KGg12V8
RTactF815s5PzLIymPlwH7n+sFvxo90U7itoly7dz0ZGq7WIB3Fcm/L488Ns
yNyIFIsPIeNdLZi65iwbc1tMx98EUxgce3pr8hEbYh1e+xsCKMj6PJ5f3MLG
mEoa/zFi26cPfJ1b2YgUMX3gRVxSdFvon3ZyvcBHqRnE/lsqXba/Z8Musu2F
DZdC97XMwYYxNhrK9p3/QlNoi/SQS1TgwKotafFGNoWHW7kTykocLCzojFYj
vq0X1XaP4sC4v1OOn7hiJDdxpiYHu6rOSNawKBxl3g4mrOEgXNyiT4HYxn1b
fbwNBxqeHfz8/mR9rKWzFe05KF91WK/bj8JaqX0hdzdyIP+t+eJNYvUXp1T4
XTjoLcw3CScWsH2dGreDtD+r0mx4J4VGA7cd+/dwkO3YlDTkS+GGNHutQhgH
bdtuRD0nrhwPE7sdwcHgD9myKuKCypMPeGI5+Lm4uyGUOFajc0XsIQ5SSkMu
8RAbLnLljcnn4Mn7gymyPhSqfzkXRDZzcKLSfjzOi/y+wcr9+yMOln+60MIQ
30k1kvBu4eBPxMsOF+IWJeqQxXMOOoxjYjSIe+3Hgxd0ceCmlbS0YweFxeey
TYp/cCC67GSpLnHBwJFJmWEOtsZMZisRq+nFVR8Z5cBPwePafOI1TzhqIb84
+Pbr06F+Twobxw3mG8+gcSAvO7SQOMHmXfdzSRq/dUZpWWKhzLZT5jI0YkZm
+QoTH+u+73xtMY2AB6Ypf7ZTOL2n/MFpBRrRSULcd8S1+bEVbA0ar113BBQQ
9w8vjf1rTGPpnze+q4l3GUuu3WVCo3FeihtF/DNpzshHUxpjVSejpIlnyY34
P7SksaQ2w4mHWN7ynsOJTTSCL1bqPPOg4JTrv0TDj8ZFz8imMGIxnydlbSwa
Gp9mvuASt6utNo6gaXjccpD0Id5aM+XeHERj+O1HE3ti77YTp/z30bi71k1Z
hVgpe1JtXjS5vkDtsyzxZ0+va1djaej9a9AlRswe0OycmUjDQvgLl584SKBR
vDCNRuqfs5If3Ml5/1TtvM1xGj5FD5PeEI+cSNUePkHjoGat1gviUMVtTutz
aLTfPCd3n1ivr6Hnax6Nfc/j/OqJf1VQu46doeHc0fuhljjaeCit+zyNwT9z
Yi4RY+YW+aRiGvluJbkXiPke3yzXKqXhLp7+/QxxoltyS3QFjQZPHp1MYkv5
7x5UJY0QF5bKMWKhL84DT6pp2Ea9tU8hPrJbfq7sdRp99CXDeGJ7g8Scxptk
/h9+5YshFuXrV2caaHxIHPsTQdz2wLFu4V0avyLuLgslzkitsbp+j8b+RJP0
EGIXF9lX3g9oTB310ggilpKNZwk9olEbI/aTIc4tsT/o9ozG8w9jK/2JtwdX
SfA+J/ezFsjzJZbXk7lQ/JLGwtggQ2/inqkYnY2dNEJT5EV3EJ+796lx/DUN
zyhBqe3Evik2zvldNNT8Fju7E1NOlz+Yd9Nk3qwbtxL3SkuGDPbQcEpOYLkR
l3RH8mV+otE66wa2EDNFPceMemns4uuxdSVeHmCp8KmPxqfSLykuxD+0yypS
Bsj86N3imfblyYXQ/kFD84NL8WbiXXfCn74ZIuPvL4iftnbyv9vjR2lcOHU8
fdpjDhsG1SdobNGXeTntWonSqLZfNAakVW2m24voEhWO+EPD7njZyLQNC/fm
KvAw+Mab3zrdnynOW41mPgYPmvreT/e3YeX660EzGey2jVeeHl/cRJG1lACD
37/dcrcRm9ULv64XYvDHZoe5B/GsxBC2vzCDtMsHFT2Jm2xfTYiIMrAvvb3a
a3p+YhVZyQsYrAoYsfchZlVyO/jFGfzKS8/cSXztc415tCQDqfA0Idb0+pHh
uzohzUBufU8Jh3irna1yyGIGTesiQ7nEpbGZGQNyDPpubAqann/bL+ohPYoM
Svckft5LnCezp8edYpC17bHP9HoatKt37FBlkC0uLxxNnFrltOLxMgbHD975
cGB6ve2PHKjWZaD9oiw/i1ix+r77irUMXpbJReYS7+4VfVxiyGD04bqEs8Ti
DudL8k0YxDzyl5zeL1sWt/gn2zC481XY8i7xRQepDn57Mp6K+7HN0/stzts8
eiMDftWXH58S53wdUwrZzOBixb3lXcTvri7pcfdkoHam5sFPYq0+tmOHFwOV
Td1becn+j5WtanD0ZTCsNENKkFghwTLfnM0gXUt0oTSxr2Ow+4oQBifv/xUy
IK5OuP6oZA/5v2PTsCnxrNqZBsphDAL8V8y2Iy6SOyUtE8Xg0NW6fzyJ+77d
aec/yCBidfhEIrHBEmHz6GTS380SOseIUza5Vk8cZhC083dODvGya9+OD6Qx
iLML7a2YPp8SxRw7TjGQ6RuJ6CIek/d7VFLGoMZ0f6QxOU/n3b97W+oyA4kp
rqQNsSqtUJtYyeBKp8trV+Kt1W8LvWvJ83Md6Qgmrrdyipa5w0BI1vRyEXHS
Lqw89JJBz7DncxlSD85KnlaZ6GCQKe78VY247sakrN9rBsYHz1H6xP2zaoTW
/8sgI1dTcguxY86yjz97GXhKt7VkEcs0ymSxf5Pnl96cKkfq02p22JGOKQZ8
rq0SK4htRdrjN/By8Wcks9GEOHrLsSCFWVxIPtfO2En8oX+29at5XHz2LeUr
J74kPvrbUpGLnZ9ExaxIvVzn/9Rb1ZqLQ7ef3Mv2JudX0unlj2y56GxMn7hM
3HuR+4vrwEXrRLLrQ+K0/jnplc5cOFv9mz1J3BNsedvYk4vrrzqX7yD1OzHy
9pLNu7nwk6hIXUnqe8uxyrf7T3PR3C7yZoTkh6WVccVKZ7nIvuUUtYDki9AX
jrubznGRcGyz9Qpieckfc4Qvkvv7evsyxLtyNQ1OVnLx5qR31mdiiaLz2WUP
uBBRlv7eQ/LM9htZLm+GuFBbNU9ykuSh9dY2fI6jXEi1HS1cxKGg3Dn1z/1x
Lp40iLgYcqbr7c6ZV35zIb2oXymaOFxDuyppVgAS3JSD+Un+yjj1bP4amQBM
qXVfF2MoPAoTfJJmEgClvOguR5Lf9HT2mZqnBSBDoWWXNsmH7fvWq888Tvyl
47A38Z47gvMbTwTgzlyJp2nEVxxOvjPJCUD8TL4XA8SanOpwowsBOHNoW/tF
kjfl87+Xa98IgP6kXqXaXpJfBX0XK/YGwIeTFmMZTqHYQYO/py8A3VZBzfuI
zTOHvp4ZCMDmK/KG5cQJivtr5IYD0F7SlCNB8vCU0elNMlMB2Nk3tf4L8dCu
zqT5YoGgqwtV0kjeTruWH/hMIhCyaVE/7xFr8fi7pEoHYm5PxPAkMXNkVFF4
SSDu07WerChS74sW1AuoB6KELSFlGk3uN/jqfJNmIB6v6VOLIFbUOZuSqBWI
srdHfC4T77ijtXWGTiAWlcjYy5O8PyUwjru6gchtH5xyJc5zuKUStzYQjZ9Y
HanEhpkHREyMAmHmE93RRPz6re3o33WBCH+n9Hf6feF/3tXulg==
                "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 100.}, {0., 35.}},
              "Frame" -> {{True, False}, {True, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, 
             "LabelStyle" -> {FontSize -> 18, FontFamily -> "Helvetica"}, 
             "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1], 
                Dashing[{0, Small}]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1], 
                Dashing[{Small, Small}]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 100.}, {0., 35.}}, 
            "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0},
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {FontSize -> 18, FontFamily -> "Helvetica"}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1], 
               Dashing[{0, Small}]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1], 
               Dashing[{Small, Small}]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwVjnk4lAkAhwdTTBJD+MiipjZXoXSp8f2UIxlEslIox8y45nOGSK7Ik3KV
ai2GIo+2WD1yFEoi2h7S8Tjb1FY6FOMYObf9433eP993tRfl5CtJo9HsfvK/
v4jmOFbcl2asjPmrBZoJZqEl0Zstim6TNTK6WkF8TzJKdoSrVvSQvB9165oO
nyJjGktp9KLnZKtRCG8p/xQ5fynJ7ofwHdme3r13kpdBNtJF4+PCcbLDNKnu
K6+Q1Nypaz0mlEJ7Vn/IMK+CtH/VMvpdqATbBmn7D7wmEllJspbha/FUbiuD
7t5FMsddKrO8N8I8w/L+dYce0uxulONJBRP4Gs7IGcu9IYVhjTcHXHeAo+s7
pmL9L/naZrB71soMVS9ORrRvHyZ9bU+MeHWaY6eiXgX91FfSvF5M7xRYgD+b
nV/iOkrK1g7RVg1ZgWr9uLnCTkTqj1kLdp2xQZrb0nXzgROkaZ36fbYkB95t
MVxj/hRZYeO5rpWyR5O0mmPAoWmyYZnCAjNtPwyZ8bmfwmdI9drS/sqHjnAf
ZxvYB86Ra5JmQ+qJAygoeKQhPrdAemxiZKfynFF13rS/24kGpq7dtZbCgwiv
Z+/P50iAYjtQgSIXNHWUiNIOS8LiSqpB8kZX+FnvaPBzlUKLYlzx0tOHkF9m
XB3gT0dk8IZizks35Iw3JARHLkGRstIFSfkj+FgecZwfuhSRPXfMWN7uaLXK
vpyYKI2Wt5n9t4UeoDv0vc2Il4HFM5akTI8npMzvSAijGagV1Ae/u3AU51XF
dt2py5BGxPWe2HQMEW7ezeIkWRg9ExZYDx7DcIKJD3lxOUZnC3Wmkr2wKudK
X1qRHAL31d84stobNxX0otvyVqDh+uaz0x3eeByqZbn+hjw6dB57c/x8UKwt
1GA7K2Bs1Q6JRLovHsTO0PhdChj5hTH79U9frLWVnmP9xkTJnokR+X1c1HTq
nu19wcSmKDM2f4KL860LRtruiojpuno6KoeH3LBP/kcHFDH4+/tsf0M+4pQ1
5dccUoJyeMpcVg8f5bpLOsLfKIERstsz5LgfZCYk1B54rER3rLtmymp/lBn9
FVfwcSWqZ5yLY9v9oe9Vbj8fpIwDf/C09LkBGLSpqzr4RRltnN7pFQqBeH71
xAYyTAVT2twn5bcCMX3bcdcakQpIXqeXzr4gLNaGVqcIVOFx75JLvygItkZW
lrGTqti+JWaPVaYAbe6GfgFhBF7F7NZbkiMA05t/Nz+CQEQzg9lyUQAPfpFc
VySBKofLr83zBJgKVaoyiSVg4F8dzS4VYO0Z8cx8MgHtwu8VJvcEiK9qSs/M
JcBg+GiwhgXYKb2/srqOQJmDvtTbzwKkLk+THL5LwCpX9Ek4IsAzZrOzeiOB
ZFZCjea4AAEaJj/imgkssAuc1BcEuGxM7N77hIAotOcMcyWFqcNvnvcNEMis
K6S6VCjgmNqvcv8QMKTxXDLUKJzjOkWRQwQCz02y5LQosEJaNK69J/DhumKT
jB6FAyllvkHffva+9Za0GVDIPztUUzhKgLWlKD3FkMLnTPVl3SICR5sN3ehb
KMTnpd/aKv75IyPGw20U/hY+ovn9IJDv0Lg+0ZSCaumCU94sgV25p1eYsyn4
3NhW8nSeQN8AZ3KRpFBRGSxeXCTwH1ZoJBE=
            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1], 
            Dashing[{Small, Small}]], 
           Line[CompressedData["
1:eJwV13c8Vf8fB3CjQc61iSt7RNkrI7yuvd17UZGRPbNSZDSQSkMZIbMUlSIV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            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1], 
            Dashing[{0, Small}]], 
           Line[CompressedData["
1:eJwV13c8VW8cB3CjgSKVXUQ4ZmkQMvqI7JGIFMmIe+8510hlZIVEKZJISEkR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            "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 100.}, {0., 35.}}, 
         "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {FontSize -> 18, FontFamily -> "Helvetica"}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1], 
            Dashing[{0, Small}]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1], 
            Dashing[{Small, Small}]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], InsetBox[
     TemplateBox[{"\"b=0\"", "\"b=0.01\"", "\"b=0.1\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.03639999999999999] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.03639999999999999] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.03639999999999999] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 18, FontFamily -> "Helvetica"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
                 RowBox[{"FontFamily", "\[Rule]", "\"Helvetica\""}]}], 
               "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, False}, {True, False}},
   FrameLabel->{{
      FormBox[
       TagBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), SubscriptBox[\\(x\\), \
\\(0\\)]]\\)(\\!\\(\\*SubscriptBox[\\(x\\), \\(0\\)]\\)=0) (nm)\"", HoldForm],
        TraditionalForm], None}, {
      FormBox[
       TagBox["\"L (nm)\"", HoldForm], TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   LabelStyle->{FontSize -> 18, FontFamily -> "Helvetica"},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 100.}, {0., 35.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwVjnk4lAkAhwdTTBJD+MiipjZXoXSp8f2UIxlEslIox8y45nOGSK7Ik3KV
ai2GIo+2WD1yFEoi2h7S8Tjb1FY6FOMYObf9433eP993tRfl5CtJo9HsfvK/
v4jmOFbcl2asjPmrBZoJZqEl0Zstim6TNTK6WkF8TzJKdoSrVvSQvB9165oO
nyJjGktp9KLnZKtRCG8p/xQ5fynJ7ofwHdme3r13kpdBNtJF4+PCcbLDNKnu
K6+Q1Nypaz0mlEJ7Vn/IMK+CtH/VMvpdqATbBmn7D7wmEllJspbha/FUbiuD
7t5FMsddKrO8N8I8w/L+dYce0uxulONJBRP4Gs7IGcu9IYVhjTcHXHeAo+s7
pmL9L/naZrB71soMVS9ORrRvHyZ9bU+MeHWaY6eiXgX91FfSvF5M7xRYgD+b
nV/iOkrK1g7RVg1ZgWr9uLnCTkTqj1kLdp2xQZrb0nXzgROkaZ36fbYkB95t
MVxj/hRZYeO5rpWyR5O0mmPAoWmyYZnCAjNtPwyZ8bmfwmdI9drS/sqHjnAf
ZxvYB86Ra5JmQ+qJAygoeKQhPrdAemxiZKfynFF13rS/24kGpq7dtZbCgwiv
Z+/P50iAYjtQgSIXNHWUiNIOS8LiSqpB8kZX+FnvaPBzlUKLYlzx0tOHkF9m
XB3gT0dk8IZizks35Iw3JARHLkGRstIFSfkj+FgecZwfuhSRPXfMWN7uaLXK
vpyYKI2Wt5n9t4UeoDv0vc2Il4HFM5akTI8npMzvSAijGagV1Ae/u3AU51XF
dt2py5BGxPWe2HQMEW7ezeIkWRg9ExZYDx7DcIKJD3lxOUZnC3Wmkr2wKudK
X1qRHAL31d84stobNxX0otvyVqDh+uaz0x3eeByqZbn+hjw6dB57c/x8UKwt
1GA7K2Bs1Q6JRLovHsTO0PhdChj5hTH79U9frLWVnmP9xkTJnokR+X1c1HTq
nu19wcSmKDM2f4KL860LRtruiojpuno6KoeH3LBP/kcHFDH4+/tsf0M+4pQ1
5dccUoJyeMpcVg8f5bpLOsLfKIERstsz5LgfZCYk1B54rER3rLtmymp/lBn9
FVfwcSWqZ5yLY9v9oe9Vbj8fpIwDf/C09LkBGLSpqzr4RRltnN7pFQqBeH71
xAYyTAVT2twn5bcCMX3bcdcakQpIXqeXzr4gLNaGVqcIVOFx75JLvygItkZW
lrGTqti+JWaPVaYAbe6GfgFhBF7F7NZbkiMA05t/Nz+CQEQzg9lyUQAPfpFc
VySBKofLr83zBJgKVaoyiSVg4F8dzS4VYO0Z8cx8MgHtwu8VJvcEiK9qSs/M
JcBg+GiwhgXYKb2/srqOQJmDvtTbzwKkLk+THL5LwCpX9Ek4IsAzZrOzeiOB
ZFZCjea4AAEaJj/imgkssAuc1BcEuGxM7N77hIAotOcMcyWFqcNvnvcNEMis
K6S6VCjgmNqvcv8QMKTxXDLUKJzjOkWRQwQCz02y5LQosEJaNK69J/DhumKT
jB6FAyllvkHffva+9Za0GVDIPztUUzhKgLWlKD3FkMLnTPVl3SICR5sN3ehb
KMTnpd/aKv75IyPGw20U/hY+ovn9IJDv0Lg+0ZSCaumCU94sgV25p1eYsyn4
3NhW8nSeQN8AZ3KRpFBRGSxeXCTwH1ZoJBE=
            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1], 
            Dashing[{Small, Small}]], 
           Line[CompressedData["
1:eJwV13c8Vf8fB3CjQc61iSt7RNkrI7yuvd17UZGRPbNSZDSQSkMZIbMUlSIV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            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1], 
            Dashing[{0, Small}]], 
           Line[CompressedData["
1:eJwV13c8VW8cB3CjgSKVXUQ4ZmkQMvqI7JGIFMmIe+8510hlZIVEKZJISEkR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            "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 100.}, {0., 35.}}, 
         "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {FontSize -> 18, FontFamily -> "Helvetica"}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1], 
            Dashing[{0, Small}]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1], 
            Dashing[{Small, Small}]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"], {
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{True, False}, {True, False}}, FrameLabel -> {{
         HoldForm[
         "\!\(\*SubscriptBox[\(\[Sigma]\), SubscriptBox[\(x\), \(0\)]]\)(\!\(\
\*SubscriptBox[\(x\), \(0\)]\)=0) (nm)"], None}, {
         HoldForm["L (nm)"], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      LabelStyle -> {FontSize -> 18, FontFamily -> "Helvetica"}, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0., 100.}, {0., 35.}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[0, 0, 1]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[0, 0, 1], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[0, 0, 1], 
         Dashing[{0, Small}]]}, {"b=0", "b=0.01", "b=0.1"}, LegendMarkers -> 
       None, LabelStyle -> {FontSize -> 18, FontFamily -> "Helvetica"}, 
       LegendLayout -> "Column"]], {Right, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.9375443528387136`*^9, 3.937544398546309*^9}, 
   3.937547876705425*^9, 3.937547962958767*^9, {3.937888541841697*^9, 
   3.937888552781188*^9}, {3.9378886058878517`*^9, 3.937888680141765*^9}, 
   3.9379696209903793`*^9, 3.93805696001782*^9, 3.945253815922817*^9, 
   3.945329169919305*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"89a0d97d-797b-406f-bc4e-6ae12da9a3c5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Localization of emitters in 2D", "Section",
 CellChangeTimes->{{3.9331515333522387`*^9, 3.933151535644947*^9}, {
  3.93694905423144*^9, 
  3.936949059407601*^9}},ExpressionUUID->"fc4cf4b3-60ab-4329-b65f-\
aaa3e9a6937a"],

Cell[CellGroupData[{

Cell["First, a 1D donut for sanity", "Subsection",
 CellChangeTimes->{{3.937034748247725*^9, 
  3.9370347532806683`*^9}},ExpressionUUID->"68ad75e9-a317-4796-b074-\
38144a6e6e3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"x_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"A", "*", "4", "*", 
   RowBox[{"Exp", "[", "1", "]"}], "*", 
   RowBox[{"Log", "[", "2", "]"}], "*", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", "-", "x0"}], ")"}], "2"], 
    SuperscriptBox["s", "2"]], "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "4"}], "*", 
     RowBox[{"Log", "[", "2", "]"}], "*", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x", "-", "x0"}], ")"}], "2"], 
      SuperscriptBox["s", "2"]]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.93703475803871*^9, 3.937034762193074*^9}, {
  3.9370348349146233`*^9, 3.937034835376714*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"4c021c3d-3c4e-4bfc-857c-91356d92bf42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"x_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"A", "*", 
   RowBox[{"Exp", "[", "1", "]"}], "*", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", "-", "x0"}], ")"}], "2"], 
    RowBox[{"2", "*", 
     SuperscriptBox["s", "2"]}]], "*", 
   RowBox[{"Exp", "[", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x", "-", "x0"}], ")"}], "2"], 
      RowBox[{"2", "*", 
       SuperscriptBox["s", "2"]}]]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9452532064241743`*^9, 3.945253213568018*^9}, {
  3.9452535733374*^9, 3.94525357580221*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"2dc8cf93-2d32-4c34-84ff-5913531c0b6b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"p0", " ", "=", " ", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "L"}], "/", "2"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", " ", "=", " ", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"L", "/", "2"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psum", " ", "=", " ", 
   RowBox[{"p0", "+", "p1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p0n", " ", "=", " ", 
   RowBox[{"p0", "/", "psum"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1n", "=", 
   RowBox[{"p1", "/", "psum"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.937034832110989*^9, 3.937034872043061*^9}, {
  3.945252841625003*^9, 3.945252844740815*^9}, {3.945253218673895*^9, 
  3.945253223548068*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"8b36fbd5-89d9-4fee-a82a-38a46dbc24d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Sigma]", "donut1D"], "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"N", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"D", "[", 
            RowBox[{"p0n", ",", "x0"}], "]"}], "2"], "/", "p0n"}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"D", "[", 
            RowBox[{"p1n", ",", "x0"}], "]"}], "2"], "/", "p1n"}]}], ")"}]}], 
      ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.937034908239421*^9, 3.937034946812099*^9}, {
  3.937035218158094*^9, 3.937035218520321*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"e622a9eb-7d42-4c55-bb58-4b23a200b00e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "donut1Dx0"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Sigma]", "donut1D"], "/.", 
     RowBox[{"x0", "->", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"L", ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "L"}], ",", 
      RowBox[{"N", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.93703494954894*^9, 3.937034957116485*^9}, {
  3.937036338768658*^9, 3.937036339023653*^9}, {3.937036397684424*^9, 
  3.937036398447198*^9}, {3.937036603304614*^9, 3.937036615640766*^9}, {
  3.945252847990096*^9, 3.945252851787985*^9}, {3.945253226119076*^9, 
  3.94525325218854*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"b53a2e9b-612d-4b1c-9c72-a6f1f0b714b3"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "L", " ", 
    SubsuperscriptBox["\[Sigma]", "q", "2"]}], 
   RowBox[{
    SqrtBox["N"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["L", "2"], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.93703495769459*^9, {3.937035225161901*^9, 3.937035244154872*^9}, 
   3.937036356133486*^9, 3.9370363988848*^9, {3.937036604103677*^9, 
   3.937036616052144*^9}, 3.93704155378345*^9, 3.937468995793511*^9, 
   3.937888743280881*^9, 3.937969625974878*^9, 3.938056967130265*^9, 
   3.9452528585038977`*^9, {3.945253236955853*^9, 3.945253252675747*^9}, 
   3.9452535144188137`*^9, 3.945253580684181*^9, 3.945253816011989*^9, 
   3.9453291700073423`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"c90ad8be-d0f4-44d5-b638-12dbb01aff81"]
}, Open  ]],

Cell["\<\
This is equivalent to S22f in Balzarotti 2017 in the event you swap his \
definition of a Gaussian with ours...namely 4*Log[2] becomes (1/2)...\
\>", "Text",
 CellChangeTimes->{{3.945253407713996*^9, 
  3.945253410778409*^9}},ExpressionUUID->"3e7d394e-0ddd-4820-bf03-\
69d1720feea0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   SubscriptBox["\[Sigma]", "donut1Dx0"], "/.", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[Sigma]", "q"], "2"], "->", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", "fwhm", ")"}], "2"], "/", 
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{"Log", "[", "2", "]"}]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.945253260249442*^9, 3.9452532723354273`*^9}, {
  3.945253317286181*^9, 3.945253365103526*^9}, {3.945253466074656*^9, 
  3.945253466795968*^9}, {3.9452535827955627`*^9, 3.945253583018837*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"55f0b19d-effb-4cea-8e2f-c3cad1b337ff"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["fwhm", "2"], " ", "L"}], 
  RowBox[{
   SqrtBox["N"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["fwhm", "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["L", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.94525335909588*^9, 3.945253365523665*^9}, 
   3.945253467614275*^9, 3.945253583309155*^9, 3.9452538160295267`*^9, 
   3.945329170024556*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"b10668d1-babe-40ff-9bb7-3b99e4b26112"]
}, Open  ]],

Cell["\<\
OK, this matches equation S22f in the Balzarotti 2017 supplement.\
\>", "Text",
 CellChangeTimes->{{3.937036914776271*^9, 3.937036918407835*^9}, {
  3.937036953344137*^9, 
  3.937036963959578*^9}},ExpressionUUID->"a9d0a662-a4fd-419e-bb92-\
dc2603484611"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2D MINFLUX with known background", "Subsection",
 CellChangeTimes->{{3.936949638769248*^9, 
  3.936949645952009*^9}},ExpressionUUID->"525a18fa-c0be-4c7d-9690-\
8ba79cd88a93"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ang2x", "[", 
   RowBox[{"tx_", ",", " ", "R_"}], "]"}], ":=", 
  RowBox[{"R", "*", 
   RowBox[{"Cos", "[", "tx", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ang2y", "[", 
   RowBox[{"ty_", ",", " ", "R_"}], "]"}], ":=", 
  RowBox[{"R", "*", 
   RowBox[{"Sin", "[", "ty", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R", " ", "=", " ", 
   RowBox[{"L", "/", "2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.93703899826265*^9, 3.9370390001968203`*^9}, {
  3.937039040030574*^9, 3.937039042683899*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"b532aa73-6dab-4774-8c51-061b0c4f8853"],

Cell["\<\
Let\[CloseCurlyQuote]s construct a donut following the definition in Eilers \
Section 2.1, but add a background term.\
\>", "Text",
 CellChangeTimes->{{3.936949656604726*^9, 3.936949659503169*^9}, {
  3.936949878568699*^9, 3.936949911726001*^9}, {3.936950265186574*^9, 
  3.9369502682445707`*^9}, {3.937016248650744*^9, 
  3.9370162531122313`*^9}},ExpressionUUID->"f3d9f567-f3c6-4cc8-933d-\
d8fafd6db064"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"x_", ",", "y_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"A", "*", "4", "*", 
    RowBox[{"Exp", "[", "1", "]"}], "*", 
    RowBox[{"Log", "[", "2", "]"}], "*", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x", "-", "x0"}], ")"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"y", "-", "y0"}], ")"}], "2"]}], 
     SuperscriptBox["s", "2"]], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "4"}], "*", 
      RowBox[{"Log", "[", "2", "]"}], "*", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "x0"}], ")"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"y", "-", "y0"}], ")"}], "2"]}], 
       SuperscriptBox["s", "2"]]}], "]"}]}], "+", 
   RowBox[{"A", "*", "b"}]}]}]], "Input",
 CellChangeTimes->{{3.936950273394987*^9, 3.9369503010805073`*^9}, {
   3.936950467129205*^9, 3.936950514169049*^9}, {3.936950557508608*^9, 
   3.936950610635168*^9}, {3.936950804033868*^9, 3.936950810091605*^9}, {
   3.936950940334739*^9, 3.936950943350544*^9}, {3.936951215041732*^9, 
   3.936951215339642*^9}, {3.9369514912503023`*^9, 3.936951497285941*^9}, {
   3.936951997284093*^9, 3.936951997898011*^9}, {3.936952157739675*^9, 
   3.936952160571119*^9}, {3.936952497899968*^9, 3.936952500289261*^9}, 
   3.936952701934874*^9, {3.9370338741316853`*^9, 3.937033875486496*^9}, 
   3.937034161034008*^9, {3.937040939093954*^9, 3.937040940928042*^9}, 
   3.945252957331677*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"2ea61e76-2230-453b-a87f-6b81c730aafc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"x_", ",", "y_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"A", "*", 
    RowBox[{"Exp", "[", "1", "]"}], "*", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x", "-", "x0"}], ")"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"y", "-", "y0"}], ")"}], "2"]}], 
     RowBox[{"2", "*", 
      SuperscriptBox["s", "2"]}]], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "x0"}], ")"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"y", "-", "y0"}], ")"}], "2"]}], 
       RowBox[{"2", "*", 
        SuperscriptBox["s", "2"]}]]}], "]"}]}], "+", 
   RowBox[{"A", "*", "b"}]}]}]], "Input",
 CellChangeTimes->{{3.945252961325968*^9, 3.945252968634718*^9}, {
  3.94525358838873*^9, 3.945253590855679*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"7cd7bcf8-33f8-4e8f-a41a-f8d1ccf54a60"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p0", "=", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"0", ",", "0", ",", 
       SubscriptBox["\[Sigma]", "q"]}], "]"}], "//", "Simplify"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"ang2x", "[", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"\[Pi]", "/", "3"}]}], ",", "R"}], "]"}], ",", 
      RowBox[{"ang2y", "[", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"\[Pi]", "/", "3"}]}], ",", "R"}], "]"}], ",", 
      SubscriptBox["\[Sigma]", "q"]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"ang2x", "[", 
       RowBox[{
        RowBox[{"4", 
         RowBox[{"\[Pi]", "/", "3"}]}], ",", "R"}], "]"}], ",", 
      RowBox[{"ang2y", "[", 
       RowBox[{
        RowBox[{"4", 
         RowBox[{"\[Pi]", "/", "3"}]}], ",", "R"}], "]"}], ",", 
      SubscriptBox["\[Sigma]", "q"]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p3", "=", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"ang2x", "[", 
        RowBox[{
         RowBox[{"2", "\[Pi]"}], ",", "R"}], "]"}], ",", 
       RowBox[{"ang2y", "[", 
        RowBox[{
         RowBox[{"2", "\[Pi]"}], ",", "R"}], "]"}], ",", 
       SubscriptBox["\[Sigma]", "q"]}], "]"}], "//", "Simplify"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psum", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p0", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "//", 
    "Simplify"}]}], ";", 
  RowBox[{"p0n", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p0", "/", "psum"}], ")"}], "//", "Simplify"}]}], ";", 
  RowBox[{"p1n", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p1", "/", "psum"}], ")"}], "//", "Simplify"}]}], ";", 
  RowBox[{"p2n", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p2", "/", "psum"}], ")"}], "//", "Simplify"}]}], ";", 
  RowBox[{"p3n", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p3", "/", "psum"}], ")"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p0mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J", "=", " ", 
   RowBox[{"N", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p0n"}], ")"}], "*", "p0mat"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p1n"}], ")"}], "*", "p1mat"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p2n"}], ")"}], "*", "p2mat"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p3n"}], ")"}], "*", "p3mat"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invJ", " ", "=", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"L", ">", "0"}], ",", 
       RowBox[{
        SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
       RowBox[{
        SubscriptBox["\[Sigma]", "q"], ">", "L"}], ",", 
       RowBox[{"N", ">", "0"}], ",", 
       RowBox[{"A", ">", "0"}], ",", 
       RowBox[{"x0", ">", "0"}], ",", 
       RowBox[{"y0", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}], ",", 
     RowBox[{"Inverse", "[", 
      RowBox[{
       RowBox[{"J", "/.", 
        RowBox[{"x0", "->", "0"}]}], "/.", 
       RowBox[{"y0", "->", "0"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Sigma]", "MF"], " ", "=", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"Tr", "[", 
     RowBox[{"invJ", "/", "2"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.936949949132823*^9, 3.936949953023821*^9}, {
   3.936950269613266*^9, 3.936950270272643*^9}, {3.936950643743196*^9, 
   3.936950788492708*^9}, {3.936950842452349*^9, 3.936950972853086*^9}, {
   3.9369512758818407`*^9, 3.936951322008916*^9}, {3.93695244736216*^9, 
   3.9369524698113103`*^9}, {3.936952670243414*^9, 3.936952698706757*^9}, {
   3.936952796608262*^9, 3.936952809723973*^9}, {3.93695292313797*^9, 
   3.936952925446013*^9}, {3.93695303897965*^9, 3.936953082949738*^9}, {
   3.936953286723583*^9, 3.936953309894685*^9}, {3.936953348643469*^9, 
   3.936953400408759*^9}, {3.93695345320179*^9, 3.936953456419834*^9}, {
   3.936953498474421*^9, 3.936953536137076*^9}, {3.936953586103476*^9, 
   3.936953587489327*^9}, {3.936953639417031*^9, 3.936953976070121*^9}, {
   3.936954163295077*^9, 3.936954196702161*^9}, {3.936954331705751*^9, 
   3.9369543849710073`*^9}, {3.937015022387985*^9, 3.937015118625606*^9}, 
   3.937015209181053*^9, {3.937017947210542*^9, 3.937017949569637*^9}, {
   3.937026481241953*^9, 3.937026485888513*^9}, {3.937026553369116*^9, 
   3.93702655993816*^9}, {3.937029093889832*^9, 3.937029102984365*^9}, {
   3.937033211802314*^9, 3.93703321665005*^9}, {3.937033343821644*^9, 
   3.937033365543859*^9}, {3.937033451599812*^9, 3.937033527384108*^9}, {
   3.937033582086409*^9, 3.937033616602067*^9}, {3.937033653941033*^9, 
   3.937033756240757*^9}, {3.937033849556676*^9, 3.937033850497123*^9}, 
   3.937033885833774*^9, {3.937034206411972*^9, 3.937034209143336*^9}, {
   3.937034271011731*^9, 3.937034294853565*^9}, {3.937034609792035*^9, 
   3.937034644114619*^9}, {3.937036226211261*^9, 3.937036275753222*^9}, {
   3.937036414492332*^9, 3.9370364337970943`*^9}, {3.937037010280441*^9, 
   3.937037034911109*^9}, {3.937037102688156*^9, 3.937037108514747*^9}, {
   3.937037152041444*^9, 3.937037159221174*^9}, {3.937037201480427*^9, 
   3.9370372793330603`*^9}, {3.937038062424005*^9, 3.937038077173525*^9}, {
   3.937038908556383*^9, 3.937038969768765*^9}, {3.937039018622657*^9, 
   3.937039028531653*^9}, {3.937040722537299*^9, 3.937040728976673*^9}, {
   3.937040946804802*^9, 3.937040966341124*^9}, {3.9379746384335546`*^9, 
   3.93797464230779*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"f166c35d-6209-449f-acb0-9919ae586d2f"],

Cell["And compute the localization precision", "Text",
 CellChangeTimes->{{3.937469034240996*^9, 
  3.937469039187088*^9}},ExpressionUUID->"953ebd93-79c0-404c-84de-\
6af66f96d63e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "MFr0"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Sigma]", "MF"], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x0", "->", "0"}], ",", 
       RowBox[{"y0", "->", "0"}], ",", 
       RowBox[{"b", "->", "0"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"L", ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "L"}], ",", 
      RowBox[{"N", ">", "0"}], ",", 
      RowBox[{"A", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.93695084011069*^9, 3.936950841053334*^9}, 
   3.936950915571392*^9, {3.9369509885010347`*^9, 3.936951015456268*^9}, {
   3.93695107856048*^9, 3.936951079024686*^9}, {3.936951221773972*^9, 
   3.936951223062669*^9}, {3.936951447421812*^9, 3.936951447602747*^9}, {
   3.9369525087649603`*^9, 3.936952510296178*^9}, {3.936952729002866*^9, 
   3.936952729604648*^9}, {3.936952958463574*^9, 3.936952974673908*^9}, 
   3.936953575403749*^9, {3.937026365831038*^9, 3.937026456219754*^9}, {
   3.937026491893805*^9, 3.9370264920935583`*^9}, {3.937036203063717*^9, 
   3.937036209203318*^9}, 3.937036457230152*^9, {3.937036622100925*^9, 
   3.937036656768523*^9}, 3.937037630280011*^9, {3.9370409697140923`*^9, 
   3.937040988007207*^9}, {3.93704104785455*^9, 3.937041048606739*^9}, {
   3.937041448058552*^9, 3.937041473096312*^9}, {3.937045638948696*^9, 
   3.937045639320026*^9}, {3.937413726500206*^9, 3.9374137266497793`*^9}, {
   3.937413806377446*^9, 3.937413829269024*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"43b378f9-5049-45d7-8ee9-29d4b22d5882"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", "L", " ", 
    SubsuperscriptBox["\[Sigma]", "q", "2"]}], 
   RowBox[{
    SqrtBox["N"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["L", "2"], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.937038048778576*^9, 3.9370380895157337`*^9, {3.93703891762536*^9, 
   3.9370389726907063`*^9}, {3.9370390147455473`*^9, 3.937039023480181*^9}, 
   3.937040737145832*^9, {3.937040974534425*^9, 3.937040988324265*^9}, {
   3.937041046509988*^9, 3.937041077251047*^9}, {3.937041455457288*^9, 
   3.937041478831591*^9}, 3.937041565097691*^9, 3.937045655689934*^9, 
   3.937413728316819*^9, {3.937413810472059*^9, 3.937413829624067*^9}, 
   3.937469053074367*^9, 3.937888748736219*^9, 3.937969632176079*^9, 
   3.937974651874239*^9, 3.938056974981197*^9, 3.945253598075783*^9, 
   3.9452538164951773`*^9, 3.9453291705042477`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"348e52af-64e6-4a7c-be9c-c55c233b371d"]
}, Open  ]],

Cell["\<\
This is equivalent to S27 in Balzarotti 2017 in the event you swap his \
definition of a Gaussian with ours...namely 4*Log[2] becomes (1/2)...\
\>", "Text",
 CellChangeTimes->{{3.945253612140134*^9, 
  3.945253617252643*^9}},ExpressionUUID->"b89512c0-369e-4b44-961a-\
6868f63a0ada"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "MFr0fwhm"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    SubscriptBox["\[Sigma]", "MFr0"], "/.", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Sigma]", "q"], "2"], "->", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", "fwhm", ")"}], "2"], "/", 
      RowBox[{"(", 
       RowBox[{"8", "*", 
        RowBox[{"Log", "[", "2", "]"}]}], ")"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.945253625591968*^9, 3.945253657962018*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"aa2b164b-2d11-4007-b9ca-8647e6db6c56"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["fwhm", "2"], " ", "L"}], 
  RowBox[{
   SqrtBox["2"], " ", 
   SqrtBox["N"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["fwhm", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["L", "2"], " ", 
      RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.945253628001781*^9, {3.945253658477293*^9, 3.945253672301559*^9}, 
   3.945253816518242*^9, 3.945329170528426*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"b7f76f16-46cf-45bf-bf38-4555fbcf6a86"]
}, Open  ]],

Cell["Let\[CloseCurlyQuote]s confirm this matches Balzarotti S27...", "Text",
 CellChangeTimes->{{3.937041356357627*^9, 3.937041357790778*^9}, {
  3.937974653632118*^9, 
  3.937974654421701*^9}},ExpressionUUID->"96cbd7b3-8b53-49ad-a583-\
aea17affd62a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   SubscriptBox["\[Sigma]", "MFr0fwhm"], "-", 
   RowBox[{
    FractionBox["L", 
     RowBox[{"2", "*", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "*", "N"}], "]"}]}]], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["L", "2"], "*", 
        RowBox[{"Log", "[", "2", "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", "fwhm", ")"}], "2"]]}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.937041290205429*^9, 3.93704134852667*^9}, {
  3.937041454184763*^9, 3.937041476801231*^9}, {3.945253662265541*^9, 
  3.945253668339113*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"7d077c63-0e3a-4a33-92f8-0d9651f0d79f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9370413197987*^9, 3.937041348997298*^9}, {
   3.937041465060029*^9, 3.937041481272051*^9}, 3.937041571470436*^9, 
   3.937045658629258*^9, 3.937469054848603*^9, 3.937888750203951*^9, 
   3.937969633461112*^9, 3.937974655265044*^9, 3.938056976409101*^9, {
   3.9452536688814487`*^9, 3.945253673277657*^9}, 3.9452538165406847`*^9, 
   3.9453291705341387`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"fb956a36-046b-4a7c-b0e7-67307981afa7"]
}, Open  ]],

Cell["...hooray! ", "Text",
 CellChangeTimes->{{3.93704136141826*^9, 3.937041362939219*^9}, 
   3.937041431295993*^9},ExpressionUUID->"da0c207e-3c7b-41eb-b33e-\
23e9909629a1"],

Cell["\<\
Now let\[CloseCurlyQuote]s check the equivalence to Balzarotti 2017 S31, \
which is computed with SBR...\
\>", "Text",
 CellChangeTimes->{{3.937041435338331*^9, 3.937041441674534*^9}, {
  3.937041594782498*^9, 3.937041625332912*^9}, {3.937469128953472*^9, 
  3.937469134733283*^9}},ExpressionUUID->"31eb1832-243d-4579-807a-\
be9735626b77"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "MFr0b"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "MF"], "/.", 
      RowBox[{"x0", "->", "0"}]}], "/.", 
     RowBox[{"y0", "->", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"L", ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "L"}], ",", 
      RowBox[{"N", ">", "0"}], ",", 
      RowBox[{"A", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.937041211870689*^9, 3.937041212848226*^9}, {
  3.9370415781100817`*^9, 3.937041583052041*^9}, {3.937045627981299*^9, 
  3.9370456282866373`*^9}, {3.937469047399921*^9, 3.9374690884085283`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"b6866477-3c0c-4221-bed6-a7a78fbd448d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SqrtBox[
    FractionBox["2", "3"]], " ", 
   SqrtBox[
    FractionBox[
     RowBox[{
      SubsuperscriptBox["\[Sigma]", "q", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ExponentialE]", " ", 
         SuperscriptBox["L", "2"]}], "+", 
        RowBox[{"8", " ", "b", " ", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           SuperscriptBox["L", "2"], 
           RowBox[{"8", " ", 
            SubsuperscriptBox["\[Sigma]", "q", "2"]}]]], " ", 
         SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "\[ExponentialE]", " ", 
         SuperscriptBox["L", "2"]}], "+", 
        RowBox[{"32", " ", "b", " ", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           SuperscriptBox["L", "2"], 
           RowBox[{"8", " ", 
            SubsuperscriptBox["\[Sigma]", "q", "2"]}]]], " ", 
         SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}]}], 
     RowBox[{"N", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["L", "3"], "-", 
         RowBox[{"8", " ", "L", " ", 
          SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}], "2"]}]]]}], 
  "\[ExponentialE]"]], "Output",
 CellChangeTimes->{
  3.937041214459292*^9, {3.937041582947432*^9, 3.93704158571981*^9}, 
   3.93704566180928*^9, {3.937469050215992*^9, 3.937469090507244*^9}, 
   3.9378887531821747`*^9, 3.93796963637484*^9, 3.937974658598353*^9, 
   3.938056979323724*^9, 3.9452537149144363`*^9, 3.945253817328847*^9, 
   3.945329171311301*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"7033b9c1-8297-4f4a-ac98-2326e9f0e6f1"]
}, Open  ]],

Cell[TextData[{
 "Let\[CloseCurlyQuote]s consider the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["x", "0"], "=", "0"}], ",", 
    RowBox[{
     SubscriptBox["y", "0"], "=", "0"}]}], TraditionalForm]],ExpressionUUID->
  "cdf6fb96-8ecf-466f-8229-d9992c6ee12c"],
 " case.  Applying the definition of SBR in the K=4 case, we see that b = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalSigma]", "i"], 
    RowBox[{
     SubscriptBox["f", "nobg"], "(", 
     RowBox[{"-", 
      SubscriptBox["x", "i"]}], ")"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b0e8ce75-152b-453e-8944-4b1a3f8fe608"],
 "/(4*A*sbr)..."
}], "Text",
 CellChangeTimes->{{3.937469217306202*^9, 
  3.937469379858094*^9}},ExpressionUUID->"3de367fa-57fa-44df-96ea-\
21e82f874838"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "MFr0sbr"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[Sigma]", "MFr0b"], "/.", 
       RowBox[{"b", "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"psum", "-", 
           RowBox[{"4", "*", "A", "*", "b"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", "A", "*", "sbr"}], ")"}]}]}]}], "/.", 
      RowBox[{"x0", "->", "0"}]}], "/.", 
     RowBox[{"y0", "->", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"L", ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "L"}], ",", 
      RowBox[{"N", ">", "0"}], ",", 
      RowBox[{"A", ">", "0"}], ",", " ", 
      RowBox[{"sbr", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.937045412140629*^9, 3.937045503301545*^9}, {
  3.937045614283065*^9, 3.937045632379194*^9}, {3.9370456777778597`*^9, 
  3.937045680896164*^9}, {3.937045767746192*^9, 3.937045777683284*^9}, {
  3.937046664507418*^9, 3.937046668466648*^9}, {3.937469090645441*^9, 
  3.937469092434444*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"ae08c8a0-37fb-4609-88f3-236d7107b0c1"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"L", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"6", "+", 
       RowBox[{"14", " ", "sbr"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["sbr", "2"]}]}], "N"]], " ", 
    SubsuperscriptBox["\[Sigma]", "q", "2"]}], 
   RowBox[{"sbr", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["L", "2"], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["\[Sigma]", "q", "2"]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.937045487779924*^9, {3.937045666000361*^9, 3.937045681350918*^9}, {
   3.9370457697634983`*^9, 3.9370457796369762`*^9}, 3.9370466704267*^9, {
   3.937469093220803*^9, 3.9374691120867767`*^9}, 3.9378887536301003`*^9, 
   3.937969636813146*^9, 3.937974659390382*^9, 3.9380569795254383`*^9, 
   3.945253716368575*^9, 3.945253817394462*^9, 3.945329171359887*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"157e6993-0ff3-4a0d-95eb-65e563dc8af6"]
}, Open  ]],

Cell["Now let\[CloseCurlyQuote]s swap in fwhm", "Text",
 CellChangeTimes->{{3.945253724598824*^9, 
  3.945253730565913*^9}},ExpressionUUID->"753d2e35-dab1-4cbb-ae8e-\
005c93f4e104"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "MFr0sbrfwhm"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    SubscriptBox["\[Sigma]", "MFr0sbr"], "/.", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Sigma]", "q"], "2"], "->", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", "fwhm", ")"}], "2"], "/", 
      RowBox[{"(", 
       RowBox[{"8", "*", 
        RowBox[{"Log", "[", "2", "]"}]}], ")"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.945253736063451*^9, 3.9452537649388227`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"6398e304-ccc4-4450-a6b7-4ef507e4cce3"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["fwhm", "2"], " ", "L", " ", 
   SqrtBox[
    FractionBox[
     RowBox[{"3", "+", 
      RowBox[{"7", " ", "sbr"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["sbr", "2"]}]}], "N"]]}], 
  RowBox[{
   SqrtBox["2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["fwhm", "2"], " ", "sbr"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["L", "2"], " ", "sbr", " ", 
      RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.945253759096693*^9, 3.945253765426505*^9}, 
   3.9452538174369507`*^9, 3.945329171401084*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"40ccf8d2-5ab4-485c-b74b-355e61dbc8fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Sigma]", "MFr0sbrfwhm"], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["L", 
        RowBox[{"2", "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"2", "*", "N"}], "]"}]}]], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["L", "2"], "*", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", "fwhm", ")"}], "2"]]}], ")"}]}], ")"}], "*", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"1", "/", "sbr"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", "/", 
          RowBox[{"(", 
           RowBox[{"4", "*", "sbr"}], ")"}]}]}], ")"}]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", ">", "0"}], ",", 
     RowBox[{"fwhm", ">", "0"}], ",", 
     RowBox[{"fwhm", ">", "L"}], ",", 
     RowBox[{"N", ">", "0"}], ",", 
     RowBox[{"A", ">", "0"}], ",", " ", 
     RowBox[{"sbr", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9370456882890368`*^9, 3.937045755435163*^9}, 
   3.937469095722577*^9, {3.9452537688027487`*^9, 3.945253779085455*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"3d37f492-df68-4f3a-83fc-89f64a3e5687"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.937045739010111*^9, 3.937045782448626*^9}, 
   3.937046673595822*^9, {3.937469096046463*^9, 3.937469114810034*^9}, 
   3.937888755534474*^9, 3.937969637941482*^9, 3.937974660655946*^9, 
   3.938056980689733*^9, {3.945253788193777*^9, 3.945253817449523*^9}, 
   3.9453291714120903`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"4ce2b891-2638-4cd5-8d18-dbe0a367f2ff"]
}, Open  ]],

Cell["\<\
And we see this indeed matches S31 with a change of variables.\
\>", "Text",
 CellChangeTimes->{{3.9374701954150333`*^9, 
  3.9374702058430634`*^9}},ExpressionUUID->"ecb52550-78b8-41ab-b443-\
19ec3d330af4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Orbital tracking", "Subsection",
 CellChangeTimes->{{3.936949063721858*^9, 
  3.936949065992794*^9}},ExpressionUUID->"ede96bf9-8fd0-4254-a6c4-\
e46d2d1f3d0b"],

Cell["\<\
Let\[CloseCurlyQuote]s try constructing orbital tracking measured at only \
three evenly distributed points on a circle.\
\>", "Text",
 CellChangeTimes->{{3.9331515813348083`*^9, 3.933151593986888*^9}, {
  3.937900982072979*^9, 
  3.9379009825251102`*^9}},ExpressionUUID->"8d2f4ca8-8477-4ee2-8c48-\
941339358a5a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"x_", ",", "y_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"A", "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", "x0"}], ")"}], "^", "2"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "s", "*", "s"}], ")"}]}], "]"}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y", "-", "y0"}], ")"}], "^", "2"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "s", "*", "s"}], ")"}]}], "]"}]}], " ", "+", 
   RowBox[{"A", "*", "b"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p0", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{"0", ",", "R"}], "]"}], ",", " ", 
     RowBox[{"ang2y", "[", 
      RowBox[{"0", ",", "R"}], "]"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", " ", 
  RowBox[{"p1", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"\[Pi]", "/", "3"}]}], ",", "R"}], "]"}], ",", 
     RowBox[{"ang2y", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"\[Pi]", "/", "3"}]}], ",", "R"}], "]"}], ",", " ", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", 
  RowBox[{"p2", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{
       RowBox[{"4", 
        RowBox[{"\[Pi]", "/", "3"}]}], ",", "R"}], "]"}], ",", " ", 
     RowBox[{"ang2y", "[", 
      RowBox[{
       RowBox[{"4", 
        RowBox[{"\[Pi]", "/", "3"}]}], ",", "R"}], "]"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", " ", 
  RowBox[{"psum", " ", "=", " ", 
   RowBox[{"p0", "+", "p1", "+", "p2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p0n", "=", " ", 
   RowBox[{"p0", "/", "psum"}]}], ";", " ", 
  RowBox[{"p1n", "=", 
   RowBox[{"p1", "/", "psum"}]}], ";", 
  RowBox[{"p2n", "=", 
   RowBox[{"p2", "/", "psum"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p0mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J", "=", " ", 
   RowBox[{"N", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p0n"}], ")"}], "*", "p0mat"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p1n"}], ")"}], "*", "p1mat"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p2n"}], ")"}], "*", "p2mat"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invJ", " ", "=", " ", 
   RowBox[{"Inverse", "[", "J", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Sigma]", "OT"], " ", "=", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"Tr", "[", "invJ", "]"}], "/", "2"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.933151628182352*^9, 3.933151650005298*^9}, {
  3.933151696202906*^9, 3.9331517349285603`*^9}, {3.933216333898327*^9, 
  3.933216385621502*^9}, {3.937974015158373*^9, 3.937974015569371*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"69425ead-6539-4d13-9688-40a1395eab36"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "OTx0"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "OT"], "/.", 
      RowBox[{"x0", "->", "0"}]}], "/.", 
     RowBox[{"y0", "->", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
      RowBox[{"N", ">", "0"}], ",", 
      RowBox[{"L", ">", "0"}], ",", 
      RowBox[{"b", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.933151735930052*^9, 3.933151736812331*^9}, {
  3.93321639944067*^9, 3.93321643065695*^9}, {3.937901220946165*^9, 
  3.937901223219617*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"0830b529-10db-4e87-83c7-b58560b7753f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SqrtBox["2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"b", " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        SuperscriptBox["L", "2"], 
        RowBox[{"8", " ", 
         SubsuperscriptBox["\[Sigma]", "q", "2"]}]]]}]}], ")"}], " ", 
   SubsuperscriptBox["\[Sigma]", "q", "2"]}], 
  RowBox[{"L", " ", 
   SqrtBox["N"]}]]], "Output",
 CellChangeTimes->{
  3.933151662790513*^9, {3.933151790232027*^9, 3.9331517921388893`*^9}, 
   3.933151974502811*^9, {3.933216393723486*^9, 3.933216431961057*^9}, 
   3.936948621718927*^9, 3.937415231847342*^9, 3.9378887610065*^9, 
   3.937901132169765*^9, {3.9379012236217213`*^9, 3.93790123197228*^9}, 
   3.937903732523278*^9, 3.937903851500873*^9, 3.9379696438625*^9, 
   3.937974044439191*^9, 3.938056985754868*^9, 3.945253820998773*^9, 
   3.9453291749130697`*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"fa074eda-9308-46a5-919a-da76aa90764d"]
}, Open  ]],

Cell["Let\[CloseCurlyQuote]s plot this as a function of L and b.", "Text",
 CellChangeTimes->{{3.9374152106088953`*^9, 
  3.937415215080656*^9}},ExpressionUUID->"c10b9ce2-2c7b-47d4-b122-\
1e21792d8612"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xx", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x0", "->", "0"}], ",", 
     RowBox[{"y0", "->", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Sigma]", "q"], "->", "250"}], ",", 
     RowBox[{"N", "->", "100"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[Sigma]", "OT"], "/.", "xx"}], "/.", 
      RowBox[{"b", "->", "0"}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Sigma]", "OT"], "/.", "xx"}], "/.", 
      RowBox[{"b", "->", "0.01"}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Sigma]", "OT"], "/.", "xx"}], "/.", 
      RowBox[{"b", "->", "0.1"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"L", ",", "0", ",", "2000"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "2000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "175"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", "Red", ",", "Cyan"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<b=0\>\"", ",", " ", "\"\<b=0.01\>\"", ",", "\"\<b=0.1\>\""}], 
       "}"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[Sigma]\), SubscriptBox[\(x\), \(0\)]]\)(\!\
\(\*SubscriptBox[\(x\), \(0\)]\)=0,\!\(\*SubscriptBox[\(y\), \(0\)]\)=0) (nm)\
\>\"", ",", "None"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<L (nm)\>\"", ",", "None"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "->", "14"}], ",", 
      RowBox[{"FontFamily", "->", "\"\<Arial\>\""}]}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.937415220094084*^9, 3.937415224082348*^9}, {
  3.937415254666778*^9, 3.9374153053922377`*^9}, {3.937888765685006*^9, 
  3.937888768969583*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"58c49826-967c-4939-87c6-bad3e9a99c76"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0, 0, 1], AbsoluteThickness[2], Opacity[1.], 
           LineBox[CompressedData["
1:eJwVjnc8FIwDxoXUoexRCme9RhlnNNWDjK4LGYU47uztnDg5kt2y97irVNr8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            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
           LineBox[CompressedData["
1:eJw12Xk01N//B3Ak2cpSSZayFimZsSVLT9ll3/ddZckeKkkRKjFmwTB2ZSml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            "]]},
          Annotation[#, "Charting`Private`Tag#2"]& ], 
         TagBox[
          {RGBColor[0, 1, 1], AbsoluteThickness[2], Opacity[1.], 
           LineBox[CompressedData["
1:eJw92Xk8VN//B3Ba0EYJUdFChSJJicx4jX3fJbJvkX1f02KfGYxlLCFrylaU
hJAPEpJKEWWLLKWitJHqd7///OafeTwf53Hu3Dnn/X7f93ncPfZeRk6rWFhY
3rCysPzve+TC60uOg2fA8r/PuBNytu+NbZ45A6tHlJjzL5wg7HK3PozLEn26
Xafqa5xQdlfj4wlZSwT/oLHrpDuh3sDL8E6MJb6bFVt5WzhhIKZxx419VmBX
cB5MnHbElsVTVckO1rAVfyO7fpMjhKz2mMRSrcHOWRV3ZdEBhx7N/QyvtsY2
fvFct9cO0Mi+qOjyzxpVip7oueGACOWyXnK2DRQ+yLR5aDjgR1fEjwBXW2yf
mLjim2KPP38dOhfCbUE9dWDqWrg91shoXnFj2GJ6wLlo41l7bLm6lWx3zxYd
8hcrfBTsccj3RrTOWjsclnm1FPPeDg7b+3iEC+xA/jOaZaBjh3P696Zza+xw
nmXwgIecHbyjcur4O+2QL1WrfGe/HSI+O1tyztuhr6CMvYHVDldafxctEdd1
eVbjXVRvi2fn9h19NmiPQJGEE6FStiDfDzY8v9kR9i8m9oZ6WmN33/veq/sc
IVhgkTumZw3W9xY6LfKO8A9tCI09bI12PpL6aidHxFaQ92V/sYKWLyspvt4R
FNpd+8ZgK5wSo4oy7Z0wc2PvLCXFEl4Z2f8qapwhkRC+uv2TBQxubjzf2+UM
po4PBPstIP3w/PL8qDMO7IdtcaMFfny1+S697ixyWTv15ekWCNcTmauzOovg
N6PRQRIWiFtbOdDO5oKhtGuM50HmyPdrrhw+7Qr9hTvN+8ROY+mzkTjT3RW7
3j1NuMt3GkbnZkp0L7oio0fjgP2a01hjtzm/+boraKf2VG0eN4OLnn1K/g9X
1GkeWduYaQYpMbYgx7Rz4LaJSOblMsODUV18fOqGbT/JY2qcp8BvMdFYPOkG
04Td/H/+msK7P1DO6qcb1LqshLvmTbG3J0+6V8gdCjNlSwXPTRFT/0WkysMd
daEFzYbpptBLY67z3+CBA1NYFSVsilHNkb7fap7IUz9wTFDHBNzX/yxbWHpi
37pkX3GyCdTWCAk3+HjC6s5LhraUCSqbrf2CczyxEDzR1cljgvCj41u/f/FE
wgeWprJRYwgITpp8zvFC0W792A8BxhAP9nfzDvFGlch7X6tqI7SXRP3bFeUN
almM+NVrRrDuT0t9muiN5NbDpp+zjJAiffe+ZLE3sh7uTmi8bISlj983fOr1
xp/9ThabTI3QaRdU4Srig7ktlfNnVwzhpB36yf6pD5wfSSxrmRpiN2Uwd3zI
Bw6Lqy/4axti+PhxPet3PhCt7+0rpRjCaO/Xm+ZLPvCjczNlJQ2BJVdvA2Ff
FEn66Y+wG2LndfNFUpAvzsQ409BkgBer5Jb4d/lBJFfFbfqwARJ/pZemi/lB
RrRIzemAAbQ+fzPnkfHDmUe3qz8JGaBlqKqBS9MP1fvYlrZzGuBmlWg4m58f
Lmh7qj4e0gfVmv/fYocfsLpoxfK0PigNP9c89fTHAr1hwsJeDyfsZ2Qyg/3B
JljxLdJED1LrXznaXfZH70mLOw1qehCyqG1fZPqj9nH/e4ODelhe8o/ib/KH
4/rKA0LfdVEj93W1/YYApL51bz5I08X++o+rvl8PgHMp9Udmiw421L1l2fE2
ENHXBcjautpYMMiIuTcXiOXpN1reFG28fK+z0eRHIKYWMt/kH9NG7o66bQkb
gpBvU6olIqSNwxcSJf8dC8LJTUtVt+e1YKx20nKSGoShx+1x42layH6Zdq9c
Jhj6HRoHBGc0cfCLuqdCXAhuuXQ56d3QgI5Ckp9ISgiSgy7LxudpwD12IHhj
Tggs26uMH6droELQKXL4Vgji/Ae0nKI1cEjrcmb4qxDksCwYzdtrQLKosbVx
fyiarN1mTXZpQNr0yDbSw1D0jGyOO5KrDvn67S2kVeHosSg4catcDeGPb71d
3BCOP3t1264Xq6F5RGV1GW84IjR7Kq/lqoGyykuNTywc4z0nE6qT1KCh3dbz
WT8csuFK7zj81WA24jaUl0uMc309X01Sgz9r01dWufOI588+0PlSFbc0bfZ1
eEVgLnz/E84tqhjVacjRD41AsZRT8P31quA04OUZiopA4H3ZAx5rVOF+6vGq
j1kROLktK3zspwpEHWTHt7RH4Hh73+V/oyooDOfKtuK/gNnn9j9Fb6og7daD
zd9bCFcZlqwyUEHT+s1/t8RfhM2y69SnfGX4OsWErCRcxLNlbpatOcoQbVn5
Np1yEcdfiGedzFBGSsD7ufs5FyHb1n8yI0EZLuOtQ05VF8GoFv4VFKoMntqA
u/WvLiJcU4llxEQZ7nZv3O32X8JBUb0rwhuVsb2u5E1V2yXImAsm7opSgtoG
llVruy4hdeHzQv0FJfham4ua914Cq+SuFrMwJXSv2RjAOnQJ/LXFWbm+Sggz
9OE0+nwJj6NVvxnaKWH4w0nKIv9lfB3nOXhGUQlXBZ+XHPO8jN9uOU5jfyjY
G/nbp4E/EpUP491koygYqw8r+S4YCfnDmYcqLlKQs/D7tZRwJFy5SHXC5yng
s15Rvi4RiS8RFaI7AilYL/eHN00pElLmpjjoQsGXz3/rPdwjwf9tZbJXh4IW
i1Wr9rREAvO8CgL8FFhLr0uJPRsFFu3n4m61gJySUYyLexRGJ60b6+4APEbZ
oZo+UchX5/PkqAa6fCQcNoQR44YGkjfLAZlqQ5mkxCjwb7fh2FoAbJC6MpB+
NwofM9osKHSgTuLgjpLV0RCtXnte3BFIJflzxXJEQ1b9kX2DHeCp27TaZVM0
gm1u6OrYAMIe+h/FtkVjXWrT4UALILHCr6lSPBrcHqKbJwwAx4ONNncNoyGv
WJwrQAa2iOkWt+dFI+CJMvvq7YD9kRBlrmvRyHhZ9LxwG4h6cG3CvCwaGmUG
Eyq8wCmtP7vna6Lh9sXrRdJmIMetMlegOxrFocfHwA6I3tyU4fktGsdzWecE
PygCR3vj+TVjYPbYxqGiWBEpJ5dFHfRisIfLvik0XxGTyvs7K41jcOlmY5Bu
jiJiTCLYlK1jIMBdz8GSpoieAMlID78YTHftCcuKVMTpusTw1twYxPeVXstx
UIQXSd/L/WsMmMe3Phzer4hRIZVey58x2HZ/o7qfsCL0WOQkdFdiINmXH75p
tyIOte2dk2CLxTXjN/90BBTxQeOH87xALNiiR41/bVCEo0mutS8lFtoxi4X/
vpBh4TanG8yIxWT5ypOeFjK6dMYrXJix8OUZZA42kXFCsn+D+ZVYKIQq/Jtp
IGPbl+YuueJYPHKZrNlyl4yXgSmqv+/FwvzlpzxGKRn6l+VIEWOxcByLEFRI
JUMlK/ZQlGQchAcmbdVdyRD3szk+ejQOh8duqyQ7k7FZVxYn5OKwevy9zZgD
GcMsM8YflePAb5l+Ms6aDH8XtTAT8zgU3im7tNGEjGLZtd0iUXEQ4XDfNaZI
BnXLyIuI+DhsUvpi504iw3uuZmQwMQ7WkWJDf+TJUMhz/ELPIn4vw85J4jhx
v2zt/N9vxmFrnfpi8yEy1gxcPvtwKA6P/pMfL99OxodbFj67xuIgw/rYNZyf
jGfx0mEh7+LQuennAUM+MnJIE4kS83Go5AhWYucmQ+YapZa5Jh6Lz9cuXltH
hqM/y1rnw/GQjtptX7lEQjt3RCFbdDzyFlr+TQ2TcPJZeIM6NR4GJjRR1Tck
3E4I64tLiketdIDzjSES8jhCVm24Eg9fTxnhsAESQv/62XPdikcW58Nyw2ck
HPngupd/KB4dpWaWbe0k3LjuIm8+Go+a+ur1jm0kCDmdNboyGQ8n/7B+jlYS
No47Xt75OR7R87Gt1g9ImO23mdi9mopPdsfWKzSQcPU/00IxCSr0rkT1N1aR
wHvBpOGcNBXLXFOMvFsk0BWM+8plqShMC/eNuUlCyD2DVZJKxPwHAuW2FSSY
VGrbS5tRUV+wjU39BgmPz2mF+llS8YtPnF37OglKopopNXZUSDxQkzEuIeFw
kVrrcXcq3nPU8XoXk7A+i7L35CUqTtbWbxjOJ+HSKciHxxDXN9WOZCX8a6ui
URONCov7ZyQO5pEwlahwWTGdCpq9w05aLgktUbITyuVU6M/FRJy/QoKs0vHl
qCoq7GsCCtuzSLj5T4a74y4Vfv3L/7gI54RKK2m0ULGhPMrtTgYJQd4ShTr9
VHT90dslwSTWi/17yNHXVBzZ7yGWn0ZCfm6j4fYxKqIC4mb4CHd3a7POzlKR
eIE1kiuVBGu7rUO9n6jYVrLOPjmFhMWfr6vufqUip8fhFx/hnfvO2UauUFHc
GKwnkUxC9f0jJ86x0uD/9BNXM4MENaMlLkM2GiwCxehGhL0uxD0Q2kyD6L+I
upgkEtbwGWSs5aXh6S6Hc/sJZ1Zs8/ooQEOmceHrrkQSWodKhBqEaZC+OLy0
g/Apb88f+aI0CHRUl3UnkDDHdrw3VoKGsYZ0wfOEeWQenjeVpaEi3EL3E52E
0m66qYICDTPNwhvLCZPtTCSEKTTsyXnOcCd8NnFyeEGLhr9nO+aXaSSsiJTX
vNKn4QEnR88jwoz7vvRmExoCWoV9MwnvM5J3vGZOw6/lHZPuhBtmWRXo1jQM
K3zfpUpY70LXVj8HGnS314rtITzJmzxn7kLD3NGzrKyEgytOt8GDhh65rTfe
UYn9UN6dfcCXBr2PHUI9hPOHZnw5g2jgEEx2vkf4mPctre9hNHTdunyxhHA3
W9De4Ys0eGbf9MgibJ1LXm6NpuHDB7HDDMKLR9n6Sqk0HGze0EElHNf9pJSR
RMM2bY+j8YR32jEvBaXRcH7UNZhGuPqnpbl1Fg18I0LpyYTVEkWOqF4lxtvL
E7IJvxb5yHGoiAbxQ9K2pYS97t8Z575BQ3BHP+d9wmuMwuqWKmgotGu88oxw
5qwSY7yaWL/ZTWs/EJa4sN7lUS0Ng47f9NiJ/9/K26d48z4N43+yQ0QJn6rI
2sZsoeHRb+kYXcJzSnbzYQ9pCHv0PiCQ8MUh0Uf23TSszH3VLCLM471wVfMp
sR/bIle/JFzKVhco9ZKIj53Pizj+t7+5F/S2DdHw/AvvIQrhvqPq+/+O0KBc
S889T3jFdqD/8QwRH5rslFVEvDB+5lbe/kjDPiF6gBbhfYlO0VlfaMj7rJKZ
Tljv/jeZs79p8HB1r5Qn4m/SsHGjHgsdhsEehSmEg2cj38mspaNQ7xH1M+EC
3q1pq7joCDvQKn+biOeK4iY+Yx46fKVeLewl4r/uqEtWkQAdSeE7jDIJ9xo2
XVURoaPDYJNgMpE/r8fP7mGK0Yk+RorKQ+TXlBd38ZQkHa6iHqU5hFcSzpbG
yNFBvkVZe5/IT3ZB7kOvyHTIaZ5VNSTyl7ui8eYBFTrEF1vJHwmLdW+p6dSj
412ehaNUOrHebI3N6x3pYNp73PySSYI905lyxpUOxpOkuUqifniIbGkv96Tj
HkftgidRb6KUnLt0QujYfbfK4l82ES8Rm18mJtLhdy1q0pyoVxt/Or7nrqcj
+4pV1E+i/vHHcLk7NNORFuIrwUrUS2Hehs932uhwV6E1c5WSIH+U65tJLx0y
TfIFJ8uJ/POq/5s+SYfIrGtxL1GPW2c28ezgTEBldRdtsp6EJ4F16W5bEzAl
dLZe4T4Jg2sdBBr5EzA9aPr1SiMJ88J1QlbCCTiU6ZPkTNT/nbb2YnknEnB3
p0ed/EOi/g3WkoUdEnCgQWVs8DmRXxC/JOCSgIk8O4ezL4h8upHbxuWRgKLD
vZ7LL4n5IVEaK4EJkGodFpYcJOqvgJFRPzUBoXJmlJ5Rop6f+eQUezsB9ZsE
D0x9JOFom+2N8/cSsL1FRqjpMwmWB19+8GtMwDP2peasBRJu/W7wsu1IwOHo
S2x234jnSU5ciNzrBKSMrv90YIV4Po0IJ8yxJkIhVl8wayMZj1Qznr5lS8SL
w1GtjZxkLFSu5x7ckIgeyfzjU5vJUI74kt7Om4iCQBWmCi8Zs0IP8nPFEnHz
yKQ3SYiMI7YWNfqGiRD/VfBM4AgZ7ROMN3fyE6H+I0gvyYKMCMmDh5KvJWJm
/e8+ZSui/wl9GO5ZlohjggNqf2zIqNiyLChWkwgzK1n2C05kpMHB9uqjRNB8
Oo81exPP/6vHpuI+J0L+l3OlRBzRX1i8/mylkISI3pmOd0T/1HzNX/EkJQnb
vWozFZrJCP7CyeBXS4Jr19+arP/I+BinfOSFfhLekhSGHDqJfuVehZ+GQxK2
Nk7tPzFA9D+8F35JU5MQpsKfPvmV6K+eC6/iGExCwYRTgKWUIgJ4C/7ojSSh
Reoc/b6MIkrMhZaYE0kQO8JlvkdOEewT/AvCn5KgkyG2j1VJEU5LbPO7WBm4
NqDJzm2iCNH1K8Mn+RhoFPyyFB6iiMqD03V+YIBy9b+5zC5FdDwpPr5NmYGU
g48ev+ol+lEvh5oGVQb23DjxW/ClIjhrxm+xajPwXmOrVcuoIrwV3pQkmTKg
u2ek2eqbIqR1n6WVn2PgV/z6ZxeI/rrOs8F7Mo2B9KSbe1cDsDlv1WuewUD/
46qCGSWAjc5y6FkWA158mTlPVQHTUrWZxqsMVJS2cZVpA18n+6zSbzBADhw5
HG8GHDKf09JsZOD27PKlr15AvvLOfbcmGVhbl6IXWQSoGz24vG+agQ/83geH
S4DPtvbj2bMMnCnMHzhRBpAibmTHfWJgovpf4Z8q4HWdDLf9TwZ4tgfY3W0m
zjuSuv94NiQjSrD649hrEOfciKFQ6WR0ZSukHuOjwL0oZeP+Y8lQSFkJsN1O
gZ7kdcXnssmwPFqlyBCigEfl2bUDpGQ885nJ+Lufgqtee31fqidD/yWlh+8E
Bbc7OtZLWiXj9OungyfOUDDsz6XwNjYZAYlBvHbXKGj+J+xFpyZjpbN0RqqM
ggLqiULZhGQUBamLsd2iwDnfjiMxJRk8m/g3/VdHnO8e33kpn5uMuAnPweAe
CtiET3uk3U7G9fzJrG/fKJB6nn9VfSQZ/5EMmshaSnjzpPP09FgyJvq/DJfr
KyGme4E7eiIZOleSnwmZEufTNsS2ziTDZrRanc9WCXG1416kr8m4uDLPqhOo
hPHs3ZSj7CkQZsjtfFWkBIZz/qTQkRR4uNGbGauVcdKhM7fpaAoGTmSca12n
jGmbBTPL4ykoe5WQtsylDAVz9GSdTIH2FvaQiJ3KmNUer+FRS0FdBsu+/mPK
wJHdMevPpEDkrrtIm6syFn7nif6ISsF9qsr84wFliDtVtJ6NTUHy11tHbEaU
4dhbZzkUnwJb1b7WX5PKGMx/zmhMTEHKB8dp8hdltKiuXrqcmQIt5ubObRtV
kJTk3MVVkQKZ0eFqFmUVSApLnBN7kQKaLZvowF0VuNDl1mT3p+Cux6P3pCYV
FH5XvbpxMAWPtI7erGhXAV+ndd/8cApSfbeY5b1QwV93hnztdAqmD7v2DX1R
wZPaxfXKyymY5/nz9MZhVbhrNZRb7knF+TvBcm+qVPH28Ikdq0VS4WLb82qy
XhWneGuppftTkfmn9tr3VlVQxqtdfxxMBauv8KJMvyr4AksPMI6nwvWMnJbw
sipaCjKL2rRTwfm+uK5DVQ08S4HZ4oGpWP6pKeL6Tg3xo9/WPw9ORVKgoEHp
ZzX8bfMNDQpLxZ5ah/7FX2p4n+hp3n4xFar62jw3NqmjWcR5mzWNcAdnRKKs
OlwMTFOT81MRpb+yfCZBHU3Xj9J+dafiw+zjJ8oUDbQuMV/7PEmF+t7BHYI6
GujQ/iU29zQV3cf0MlnMNNA739g58jIVubveUqbdNTAqq8bWNpqKt9vKbCSy
NMDSefpSwlfCLk/331nUgMrs+aC929PQFa/GNlGliW7RTgcd1zQIyIaUC+hp
I/0jSb7eLQ2XHLIy4s9ow6Hqzub9nmnolicNr3XVxopsXtM/3zR0xM7nCEdp
47B64LY74Wm4Hduo+L1BG2lOIo8FGGkQbR42+C2uA+vCi9IztWlg5+Wzm+HR
hbjzDw6T+jS4cZpcWBLWxU8x97GW+2nIWDUTLnBUF4xqM/qVFsI7jbUiDXXR
1iI5rdudhg1HTub9S9SF6NhwVs1IGlifTk+XbNTDlx1yrJfXMHG24T1981Z9
/Dqzu1KYnQlDLnO2c/v0wZLDbv5wHRO1sl6T/bL62LxzoIqDi4kTC094piz1
IbXTzzZJgIkHgwOek9f14b2z8kGOJBOH/O4n1u02wPzOPRH3TjOhvXJ0za3/
DPDDkkPc/AwTu161aPD2GOBvznz/shVho7VsMQMG4BRsliA7MHEvqZEvds4A
koJnRto9mLg0OvWIg88QnoJMhb7LTCx/nNXm8TDEJ8F1vz9WMCFsLlSdK2yE
qO6XMXa3mGANS757VdII24PyuQeqmThOa91VJmcEjWey4g9qmSiruKM3rm+E
4svO5sktTIzH58s/DjfCmZm2e8deMhHM0ZNYPGiErqoI/4jfTITlc9dWZxrD
1kqLZfEPE4Pcg8Y814zxYx0f/SxLOqaPxNVdrjaGiENlkcHadPxJ2cgW2W2M
i7zDfXu50vHujSLL1j/GkA2VO/JobzryjOu2hDma4Jryt09cWumIKX4e0qZg
imD3I/r1OunQq95ZN6ltStQBzyp7/XQ0Z38v23rGFJ+nZ33vmqSDtqlssTDE
FMepIz8tbNJRuXPv74v3TNH5rIO1xD8dYzdNgrWOn8JHqyxehbx0/KLoW6XB
DM0xA4FTBen41OBr1WtoBsatrYOJxel4r/fQebuDGY6xJl55W5qOanr21Gy0
GSKKL++KrUnHFenZJ3Y9ZuCacxPr60pH6oNp137L05AOJpNcvqXjt+3kbgu6
OVI32Ua8+5EOTnfztKqr5vhWeOmB7VI6bvtXCgpUm6P2STvF/G86ut+cbt49
YI6TwtpqWhwZcJV1N964xwIqvWb6h3Zm4E7A/kWnBgucEvGxW1DOQN5/zMWq
32dwrz6l0F0tA5w8Zc+9N1uCX79mclYjAxxcJSaq+yzxOuSn01vdDCy9iS04
pG8Jm6fnz/WZZSCs5vPDH0WWcAml+tW4ZWBtmzlbgqEVwp4VRQenZuD1hjgt
pyZrFL8a1J1lZmDLQpaS90tr9I5u4judmYGTgjveJ89ZY++noBLZ3AzMWAYU
CGy3Qec6nUc/Soj7p/c7kYJtwKP8jSOgIQOXf9ycCthpi4q7KnSftxnQFZqR
0p62xUBjiMnbyQzwGkZNGC/a4l/bzZ2G0xn4b/OnGFcWOxj18VdKzWWAKy5+
7P52O/z6/PHJ/Ddi/gNNs7/6dlARZXJ5cmRi6K7wc7YmO4xcmUo5dzgTa2WX
x+gF9lASoktxSWfC50ZzE6PaHiUF0r13ZDJx3luTo+Q/e3jfuLDuj1wm0kk+
x9ZO2GNNrcDFJJVM5Fl8OpIp7ICDz3U9aswzMRm6TkC4zAEh7LXqfyMzMers
bO300BGjVMupwphMNDZpn2155QglztWR6vGZKN9Yd/XwB0ds5DVoZiRmgn/p
7S8tLifk7/0gI5yVie5Ko39BFk7g37Cwxrs88//fz/4fm511eQ==
            "]]},
          Annotation[#, "Charting`Private`Tag#3"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]], 
               Line[CompressedData["
1:eJwVjnc8FIwDxoXUoexRCme9RhlnNNWDjK4LGYU47uztnDg5kt2y97irVNr8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                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Line[CompressedData["
1:eJw12Xk01N//B3Ak2cpSSZayFimZsSVLT9ll3/ddZckeKkkRKjFmwTB2ZSml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                "]]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 1, 1]], 
               Line[CompressedData["
1:eJw92Xk8VN//B3Ba0EYJUdFChSJJicx4jX3fJbJvkX1f02KfGYxlLCFrylaU
hJAPEpJKEWWLLKWitJHqd7///OafeTwf53Hu3Dnn/X7f93ncPfZeRk6rWFhY
3rCysPzve+TC60uOg2fA8r/PuBNytu+NbZ45A6tHlJjzL5wg7HK3PozLEn26
Xafqa5xQdlfj4wlZSwT/oLHrpDuh3sDL8E6MJb6bFVt5WzhhIKZxx419VmBX
cB5MnHbElsVTVckO1rAVfyO7fpMjhKz2mMRSrcHOWRV3ZdEBhx7N/QyvtsY2
fvFct9cO0Mi+qOjyzxpVip7oueGACOWyXnK2DRQ+yLR5aDjgR1fEjwBXW2yf
mLjim2KPP38dOhfCbUE9dWDqWrg91shoXnFj2GJ6wLlo41l7bLm6lWx3zxYd
8hcrfBTsccj3RrTOWjsclnm1FPPeDg7b+3iEC+xA/jOaZaBjh3P696Zza+xw
nmXwgIecHbyjcur4O+2QL1WrfGe/HSI+O1tyztuhr6CMvYHVDldafxctEdd1
eVbjXVRvi2fn9h19NmiPQJGEE6FStiDfDzY8v9kR9i8m9oZ6WmN33/veq/sc
IVhgkTumZw3W9xY6LfKO8A9tCI09bI12PpL6aidHxFaQ92V/sYKWLyspvt4R
FNpd+8ZgK5wSo4oy7Z0wc2PvLCXFEl4Z2f8qapwhkRC+uv2TBQxubjzf2+UM
po4PBPstIP3w/PL8qDMO7IdtcaMFfny1+S697ixyWTv15ekWCNcTmauzOovg
N6PRQRIWiFtbOdDO5oKhtGuM50HmyPdrrhw+7Qr9hTvN+8ROY+mzkTjT3RW7
3j1NuMt3GkbnZkp0L7oio0fjgP2a01hjtzm/+boraKf2VG0eN4OLnn1K/g9X
1GkeWduYaQYpMbYgx7Rz4LaJSOblMsODUV18fOqGbT/JY2qcp8BvMdFYPOkG
04Td/H/+msK7P1DO6qcb1LqshLvmTbG3J0+6V8gdCjNlSwXPTRFT/0WkysMd
daEFzYbpptBLY67z3+CBA1NYFSVsilHNkb7fap7IUz9wTFDHBNzX/yxbWHpi
37pkX3GyCdTWCAk3+HjC6s5LhraUCSqbrf2CczyxEDzR1cljgvCj41u/f/FE
wgeWprJRYwgITpp8zvFC0W792A8BxhAP9nfzDvFGlch7X6tqI7SXRP3bFeUN
almM+NVrRrDuT0t9muiN5NbDpp+zjJAiffe+ZLE3sh7uTmi8bISlj983fOr1
xp/9ThabTI3QaRdU4Srig7ktlfNnVwzhpB36yf6pD5wfSSxrmRpiN2Uwd3zI
Bw6Lqy/4axti+PhxPet3PhCt7+0rpRjCaO/Xm+ZLPvCjczNlJQ2BJVdvA2Ff
FEn66Y+wG2LndfNFUpAvzsQ409BkgBer5Jb4d/lBJFfFbfqwARJ/pZemi/lB
RrRIzemAAbQ+fzPnkfHDmUe3qz8JGaBlqKqBS9MP1fvYlrZzGuBmlWg4m58f
Lmh7qj4e0gfVmv/fYocfsLpoxfK0PigNP9c89fTHAr1hwsJeDyfsZ2Qyg/3B
JljxLdJED1LrXznaXfZH70mLOw1qehCyqG1fZPqj9nH/e4ODelhe8o/ib/KH
4/rKA0LfdVEj93W1/YYApL51bz5I08X++o+rvl8PgHMp9Udmiw421L1l2fE2
ENHXBcjautpYMMiIuTcXiOXpN1reFG28fK+z0eRHIKYWMt/kH9NG7o66bQkb
gpBvU6olIqSNwxcSJf8dC8LJTUtVt+e1YKx20nKSGoShx+1x42layH6Zdq9c
Jhj6HRoHBGc0cfCLuqdCXAhuuXQ56d3QgI5Ckp9ISgiSgy7LxudpwD12IHhj
Tggs26uMH6droELQKXL4Vgji/Ae0nKI1cEjrcmb4qxDksCwYzdtrQLKosbVx
fyiarN1mTXZpQNr0yDbSw1D0jGyOO5KrDvn67S2kVeHosSg4catcDeGPb71d
3BCOP3t1264Xq6F5RGV1GW84IjR7Kq/lqoGyykuNTywc4z0nE6qT1KCh3dbz
WT8csuFK7zj81WA24jaUl0uMc309X01Sgz9r01dWufOI588+0PlSFbc0bfZ1
eEVgLnz/E84tqhjVacjRD41AsZRT8P31quA04OUZiopA4H3ZAx5rVOF+6vGq
j1kROLktK3zspwpEHWTHt7RH4Hh73+V/oyooDOfKtuK/gNnn9j9Fb6og7daD
zd9bCFcZlqwyUEHT+s1/t8RfhM2y69SnfGX4OsWErCRcxLNlbpatOcoQbVn5
Np1yEcdfiGedzFBGSsD7ufs5FyHb1n8yI0EZLuOtQ05VF8GoFv4VFKoMntqA
u/WvLiJcU4llxEQZ7nZv3O32X8JBUb0rwhuVsb2u5E1V2yXImAsm7opSgtoG
llVruy4hdeHzQv0FJfham4ua914Cq+SuFrMwJXSv2RjAOnQJ/LXFWbm+Sggz
9OE0+nwJj6NVvxnaKWH4w0nKIv9lfB3nOXhGUQlXBZ+XHPO8jN9uOU5jfyjY
G/nbp4E/EpUP491koygYqw8r+S4YCfnDmYcqLlKQs/D7tZRwJFy5SHXC5yng
s15Rvi4RiS8RFaI7AilYL/eHN00pElLmpjjoQsGXz3/rPdwjwf9tZbJXh4IW
i1Wr9rREAvO8CgL8FFhLr0uJPRsFFu3n4m61gJySUYyLexRGJ60b6+4APEbZ
oZo+UchX5/PkqAa6fCQcNoQR44YGkjfLAZlqQ5mkxCjwb7fh2FoAbJC6MpB+
NwofM9osKHSgTuLgjpLV0RCtXnte3BFIJflzxXJEQ1b9kX2DHeCp27TaZVM0
gm1u6OrYAMIe+h/FtkVjXWrT4UALILHCr6lSPBrcHqKbJwwAx4ONNncNoyGv
WJwrQAa2iOkWt+dFI+CJMvvq7YD9kRBlrmvRyHhZ9LxwG4h6cG3CvCwaGmUG
Eyq8wCmtP7vna6Lh9sXrRdJmIMetMlegOxrFocfHwA6I3tyU4fktGsdzWecE
PygCR3vj+TVjYPbYxqGiWBEpJ5dFHfRisIfLvik0XxGTyvs7K41jcOlmY5Bu
jiJiTCLYlK1jIMBdz8GSpoieAMlID78YTHftCcuKVMTpusTw1twYxPeVXstx
UIQXSd/L/WsMmMe3Phzer4hRIZVey58x2HZ/o7qfsCL0WOQkdFdiINmXH75p
tyIOte2dk2CLxTXjN/90BBTxQeOH87xALNiiR41/bVCEo0mutS8lFtoxi4X/
vpBh4TanG8yIxWT5ypOeFjK6dMYrXJix8OUZZA42kXFCsn+D+ZVYKIQq/Jtp
IGPbl+YuueJYPHKZrNlyl4yXgSmqv+/FwvzlpzxGKRn6l+VIEWOxcByLEFRI
JUMlK/ZQlGQchAcmbdVdyRD3szk+ejQOh8duqyQ7k7FZVxYn5OKwevy9zZgD
GcMsM8YflePAb5l+Ms6aDH8XtTAT8zgU3im7tNGEjGLZtd0iUXEQ4XDfNaZI
BnXLyIuI+DhsUvpi504iw3uuZmQwMQ7WkWJDf+TJUMhz/ELPIn4vw85J4jhx
v2zt/N9vxmFrnfpi8yEy1gxcPvtwKA6P/pMfL99OxodbFj67xuIgw/rYNZyf
jGfx0mEh7+LQuennAUM+MnJIE4kS83Go5AhWYucmQ+YapZa5Jh6Lz9cuXltH
hqM/y1rnw/GQjtptX7lEQjt3RCFbdDzyFlr+TQ2TcPJZeIM6NR4GJjRR1Tck
3E4I64tLiketdIDzjSES8jhCVm24Eg9fTxnhsAESQv/62XPdikcW58Nyw2ck
HPngupd/KB4dpWaWbe0k3LjuIm8+Go+a+ur1jm0kCDmdNboyGQ8n/7B+jlYS
No47Xt75OR7R87Gt1g9ImO23mdi9mopPdsfWKzSQcPU/00IxCSr0rkT1N1aR
wHvBpOGcNBXLXFOMvFsk0BWM+8plqShMC/eNuUlCyD2DVZJKxPwHAuW2FSSY
VGrbS5tRUV+wjU39BgmPz2mF+llS8YtPnF37OglKopopNXZUSDxQkzEuIeFw
kVrrcXcq3nPU8XoXk7A+i7L35CUqTtbWbxjOJ+HSKciHxxDXN9WOZCX8a6ui
URONCov7ZyQO5pEwlahwWTGdCpq9w05aLgktUbITyuVU6M/FRJy/QoKs0vHl
qCoq7GsCCtuzSLj5T4a74y4Vfv3L/7gI54RKK2m0ULGhPMrtTgYJQd4ShTr9
VHT90dslwSTWi/17yNHXVBzZ7yGWn0ZCfm6j4fYxKqIC4mb4CHd3a7POzlKR
eIE1kiuVBGu7rUO9n6jYVrLOPjmFhMWfr6vufqUip8fhFx/hnfvO2UauUFHc
GKwnkUxC9f0jJ86x0uD/9BNXM4MENaMlLkM2GiwCxehGhL0uxD0Q2kyD6L+I
upgkEtbwGWSs5aXh6S6Hc/sJZ1Zs8/ooQEOmceHrrkQSWodKhBqEaZC+OLy0
g/Apb88f+aI0CHRUl3UnkDDHdrw3VoKGsYZ0wfOEeWQenjeVpaEi3EL3E52E
0m66qYICDTPNwhvLCZPtTCSEKTTsyXnOcCd8NnFyeEGLhr9nO+aXaSSsiJTX
vNKn4QEnR88jwoz7vvRmExoCWoV9MwnvM5J3vGZOw6/lHZPuhBtmWRXo1jQM
K3zfpUpY70LXVj8HGnS314rtITzJmzxn7kLD3NGzrKyEgytOt8GDhh65rTfe
UYn9UN6dfcCXBr2PHUI9hPOHZnw5g2jgEEx2vkf4mPctre9hNHTdunyxhHA3
W9De4Ys0eGbf9MgibJ1LXm6NpuHDB7HDDMKLR9n6Sqk0HGze0EElHNf9pJSR
RMM2bY+j8YR32jEvBaXRcH7UNZhGuPqnpbl1Fg18I0LpyYTVEkWOqF4lxtvL
E7IJvxb5yHGoiAbxQ9K2pYS97t8Z575BQ3BHP+d9wmuMwuqWKmgotGu88oxw
5qwSY7yaWL/ZTWs/EJa4sN7lUS0Ng47f9NiJ/9/K26d48z4N43+yQ0QJn6rI
2sZsoeHRb+kYXcJzSnbzYQ9pCHv0PiCQ8MUh0Uf23TSszH3VLCLM471wVfMp
sR/bIle/JFzKVhco9ZKIj53Pizj+t7+5F/S2DdHw/AvvIQrhvqPq+/+O0KBc
S889T3jFdqD/8QwRH5rslFVEvDB+5lbe/kjDPiF6gBbhfYlO0VlfaMj7rJKZ
Tljv/jeZs79p8HB1r5Qn4m/SsHGjHgsdhsEehSmEg2cj38mspaNQ7xH1M+EC
3q1pq7joCDvQKn+biOeK4iY+Yx46fKVeLewl4r/uqEtWkQAdSeE7jDIJ9xo2
XVURoaPDYJNgMpE/r8fP7mGK0Yk+RorKQ+TXlBd38ZQkHa6iHqU5hFcSzpbG
yNFBvkVZe5/IT3ZB7kOvyHTIaZ5VNSTyl7ui8eYBFTrEF1vJHwmLdW+p6dSj
412ehaNUOrHebI3N6x3pYNp73PySSYI905lyxpUOxpOkuUqifniIbGkv96Tj
HkftgidRb6KUnLt0QujYfbfK4l82ES8Rm18mJtLhdy1q0pyoVxt/Or7nrqcj
+4pV1E+i/vHHcLk7NNORFuIrwUrUS2Hehs932uhwV6E1c5WSIH+U65tJLx0y
TfIFJ8uJ/POq/5s+SYfIrGtxL1GPW2c28ezgTEBldRdtsp6EJ4F16W5bEzAl
dLZe4T4Jg2sdBBr5EzA9aPr1SiMJ88J1QlbCCTiU6ZPkTNT/nbb2YnknEnB3
p0ed/EOi/g3WkoUdEnCgQWVs8DmRXxC/JOCSgIk8O4ezL4h8upHbxuWRgKLD
vZ7LL4n5IVEaK4EJkGodFpYcJOqvgJFRPzUBoXJmlJ5Rop6f+eQUezsB9ZsE
D0x9JOFom+2N8/cSsL1FRqjpMwmWB19+8GtMwDP2peasBRJu/W7wsu1IwOHo
S2x234jnSU5ciNzrBKSMrv90YIV4Po0IJ8yxJkIhVl8wayMZj1Qznr5lS8SL
w1GtjZxkLFSu5x7ckIgeyfzjU5vJUI74kt7Om4iCQBWmCi8Zs0IP8nPFEnHz
yKQ3SYiMI7YWNfqGiRD/VfBM4AgZ7ROMN3fyE6H+I0gvyYKMCMmDh5KvJWJm
/e8+ZSui/wl9GO5ZlohjggNqf2zIqNiyLChWkwgzK1n2C05kpMHB9uqjRNB8
Oo81exPP/6vHpuI+J0L+l3OlRBzRX1i8/mylkISI3pmOd0T/1HzNX/EkJQnb
vWozFZrJCP7CyeBXS4Jr19+arP/I+BinfOSFfhLekhSGHDqJfuVehZ+GQxK2
Nk7tPzFA9D+8F35JU5MQpsKfPvmV6K+eC6/iGExCwYRTgKWUIgJ4C/7ojSSh
Reoc/b6MIkrMhZaYE0kQO8JlvkdOEewT/AvCn5KgkyG2j1VJEU5LbPO7WBm4
NqDJzm2iCNH1K8Mn+RhoFPyyFB6iiMqD03V+YIBy9b+5zC5FdDwpPr5NmYGU
g48ev+ol+lEvh5oGVQb23DjxW/ClIjhrxm+xajPwXmOrVcuoIrwV3pQkmTKg
u2ek2eqbIqR1n6WVn2PgV/z6ZxeI/rrOs8F7Mo2B9KSbe1cDsDlv1WuewUD/
46qCGSWAjc5y6FkWA158mTlPVQHTUrWZxqsMVJS2cZVpA18n+6zSbzBADhw5
HG8GHDKf09JsZOD27PKlr15AvvLOfbcmGVhbl6IXWQSoGz24vG+agQ/83geH
S4DPtvbj2bMMnCnMHzhRBpAibmTHfWJgovpf4Z8q4HWdDLf9TwZ4tgfY3W0m
zjuSuv94NiQjSrD649hrEOfciKFQ6WR0ZSukHuOjwL0oZeP+Y8lQSFkJsN1O
gZ7kdcXnssmwPFqlyBCigEfl2bUDpGQ885nJ+Lufgqtee31fqidD/yWlh+8E
Bbc7OtZLWiXj9OungyfOUDDsz6XwNjYZAYlBvHbXKGj+J+xFpyZjpbN0RqqM
ggLqiULZhGQUBamLsd2iwDnfjiMxJRk8m/g3/VdHnO8e33kpn5uMuAnPweAe
CtiET3uk3U7G9fzJrG/fKJB6nn9VfSQZ/5EMmshaSnjzpPP09FgyJvq/DJfr
KyGme4E7eiIZOleSnwmZEufTNsS2ziTDZrRanc9WCXG1416kr8m4uDLPqhOo
hPHs3ZSj7CkQZsjtfFWkBIZz/qTQkRR4uNGbGauVcdKhM7fpaAoGTmSca12n
jGmbBTPL4ykoe5WQtsylDAVz9GSdTIH2FvaQiJ3KmNUer+FRS0FdBsu+/mPK
wJHdMevPpEDkrrtIm6syFn7nif6ISsF9qsr84wFliDtVtJ6NTUHy11tHbEaU
4dhbZzkUnwJb1b7WX5PKGMx/zmhMTEHKB8dp8hdltKiuXrqcmQIt5ubObRtV
kJTk3MVVkQKZ0eFqFmUVSApLnBN7kQKaLZvowF0VuNDl1mT3p+Cux6P3pCYV
FH5XvbpxMAWPtI7erGhXAV+ndd/8cApSfbeY5b1QwV93hnztdAqmD7v2DX1R
wZPaxfXKyymY5/nz9MZhVbhrNZRb7knF+TvBcm+qVPH28Ikdq0VS4WLb82qy
XhWneGuppftTkfmn9tr3VlVQxqtdfxxMBauv8KJMvyr4AksPMI6nwvWMnJbw
sipaCjKL2rRTwfm+uK5DVQ08S4HZ4oGpWP6pKeL6Tg3xo9/WPw9ORVKgoEHp
ZzX8bfMNDQpLxZ5ah/7FX2p4n+hp3n4xFar62jw3NqmjWcR5mzWNcAdnRKKs
OlwMTFOT81MRpb+yfCZBHU3Xj9J+dafiw+zjJ8oUDbQuMV/7PEmF+t7BHYI6
GujQ/iU29zQV3cf0MlnMNNA739g58jIVubveUqbdNTAqq8bWNpqKt9vKbCSy
NMDSefpSwlfCLk/331nUgMrs+aC929PQFa/GNlGliW7RTgcd1zQIyIaUC+hp
I/0jSb7eLQ2XHLIy4s9ow6Hqzub9nmnolicNr3XVxopsXtM/3zR0xM7nCEdp
47B64LY74Wm4Hduo+L1BG2lOIo8FGGkQbR42+C2uA+vCi9IztWlg5+Wzm+HR
hbjzDw6T+jS4cZpcWBLWxU8x97GW+2nIWDUTLnBUF4xqM/qVFsI7jbUiDXXR
1iI5rdudhg1HTub9S9SF6NhwVs1IGlifTk+XbNTDlx1yrJfXMHG24T1981Z9
/Dqzu1KYnQlDLnO2c/v0wZLDbv5wHRO1sl6T/bL62LxzoIqDi4kTC094piz1
IbXTzzZJgIkHgwOek9f14b2z8kGOJBOH/O4n1u02wPzOPRH3TjOhvXJ0za3/
DPDDkkPc/AwTu161aPD2GOBvznz/shVho7VsMQMG4BRsliA7MHEvqZEvds4A
koJnRto9mLg0OvWIg88QnoJMhb7LTCx/nNXm8TDEJ8F1vz9WMCFsLlSdK2yE
qO6XMXa3mGANS757VdII24PyuQeqmThOa91VJmcEjWey4g9qmSiruKM3rm+E
4svO5sktTIzH58s/DjfCmZm2e8deMhHM0ZNYPGiErqoI/4jfTITlc9dWZxrD
1kqLZfEPE4Pcg8Y814zxYx0f/SxLOqaPxNVdrjaGiENlkcHadPxJ2cgW2W2M
i7zDfXu50vHujSLL1j/GkA2VO/JobzryjOu2hDma4Jryt09cWumIKX4e0qZg
imD3I/r1OunQq95ZN6ltStQBzyp7/XQ0Z38v23rGFJ+nZ33vmqSDtqlssTDE
FMepIz8tbNJRuXPv74v3TNH5rIO1xD8dYzdNgrWOn8JHqyxehbx0/KLoW6XB
DM0xA4FTBen41OBr1WtoBsatrYOJxel4r/fQebuDGY6xJl55W5qOanr21Gy0
GSKKL++KrUnHFenZJ3Y9ZuCacxPr60pH6oNp137L05AOJpNcvqXjt+3kbgu6
OVI32Ua8+5EOTnfztKqr5vhWeOmB7VI6bvtXCgpUm6P2STvF/G86ut+cbt49
YI6TwtpqWhwZcJV1N964xwIqvWb6h3Zm4E7A/kWnBgucEvGxW1DOQN5/zMWq
32dwrz6l0F0tA5w8Zc+9N1uCX79mclYjAxxcJSaq+yzxOuSn01vdDCy9iS04
pG8Jm6fnz/WZZSCs5vPDH0WWcAml+tW4ZWBtmzlbgqEVwp4VRQenZuD1hjgt
pyZrFL8a1J1lZmDLQpaS90tr9I5u4judmYGTgjveJ89ZY++noBLZ3AzMWAYU
CGy3Qec6nUc/Soj7p/c7kYJtwKP8jSOgIQOXf9ycCthpi4q7KnSftxnQFZqR
0p62xUBjiMnbyQzwGkZNGC/a4l/bzZ2G0xn4b/OnGFcWOxj18VdKzWWAKy5+
7P52O/z6/PHJ/Ddi/gNNs7/6dlARZXJ5cmRi6K7wc7YmO4xcmUo5dzgTa2WX
x+gF9lASoktxSWfC50ZzE6PaHiUF0r13ZDJx3luTo+Q/e3jfuLDuj1wm0kk+
x9ZO2GNNrcDFJJVM5Fl8OpIp7ICDz3U9aswzMRm6TkC4zAEh7LXqfyMzMers
bO300BGjVMupwphMNDZpn2155QglztWR6vGZKN9Yd/XwB0ds5DVoZiRmgn/p
7S8tLifk7/0gI5yVie5Ko39BFk7g37Cwxrs88//fz/4fm511eQ==
                "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0., 2000.}, {0., 175.}}, 
             "Frame" -> {{True, False}, {True, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, 
             "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
             "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 1, 1]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0., 2000.}, {0., 175.}}, 
            "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0},
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 1, 1]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwVjnc8FIwDxoXUoexRCme9RhlnNNWDjK4LGYU47uztnDg5kt2y97irVNr8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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJw12Xk01N//B3Ak2cpSSZayFimZsSVLT9ll3/ddZckeKkkRKjFmwTB2ZSml
LNGCSkVFqLQgS6E+iVIhWn7v7x+/+WfO48x53/N63/u6r9e9Z6T9wu0COdjY
2LrY2dj+9/0jprmSL9kVbP/7jAbialYSpYrminChXMO2vkBoDK+9H3jLFedK
64oF6wJhFL9bYZTXDSuynndOHQqE35W0uRfVblCh8RerzwSAJSaT1jrljto8
89p3//whe7Cx5ZiAB24G3inNeu+PmkbT6V2aHgj5JOdKeeSPFptw2/pUD2Q4
HBk8RvHHQOpt8Sp5T7TKxhi/lveH0Henumx/L3yR4Riu8PTDJk9ph7SzXlh5
ZHBkt7Eftj/6vJBwzQvMJmkX/p1+MC1I2nPwnxeUBNUUvNj9kGhQ06NX4I0n
4wvXL1T5Yr4rcf5wkA88RdR+rmP3xZ+//p1fE3ywcD62mv2LDzjVzPJDKD4w
z5DPl3zjA6GitXq+N3wg2G/AGr3mg+1RVactVvpi9YxWy8lAH/iL9a+TLfVF
dc4vIY9qbwRb35gsbPCFxMWG3vOp3ohIYTWLdvpiVCvhLV+ANxJn9nusmfWF
jm/X9MfN3si/t1z+S8cPvUtD9/kLvNAbLK/a+9oPhkvv6tWLPKF3K972uGAA
Xpwpl6f3u0Oq/1NPkXwAFBo+PjrU6A72T24W7bsDEB283TUlzx0dIromKwID
4BItbR/o7Q7zKHbdMy0BsHw8kDM+6wYnxbMKDL9AaFnz7FIVd0N4bsG/yw37
4XJ4jrGQ4wKbK/zHe7r249OJr2XkJBeQHxxfmn23H331UU9yg1wwP+f9k8xz
AKJvMovf6bggwUruc7PnAUQ7VKywm3BG+sragQ6ug7jIPWEepeuMkujW2iGX
IByuPOw2v8oJv2bstjFCg/D81DavqXlH2AVPXbRMCoLVOO+TuQlHcPoKlrRW
BoFrpGXaucMRB638qCXzQaANaT9zOOUIFUWuuAB6MC76iVtPcTii7Z0lpp+F
oOtJPDjWO0DUbfx2xfsQ7KZPjA9wOSDiZayW5wLx+1RLWtuiPWSeFpN7NoXi
k88eladD9kht+SZXdygUg84vj/VcsIcVncETw3cI01vHAxy07fHObLh/2TgM
XS3HhwKj7SBc+WfJzSMM5ob2ZZH77WDMuUn2ZmQY/C5UF2e52qG21Ss6nhWG
EzomVeywQ4Lq6Nqf38Iwbec81LLaDhsl3zvMsMIhzJUS7X7ZFtviY0IijkTg
XGRI5rGfNui4mPJvc0oEzkv1ppz7zwZeL+m0Z5kRuOFXUVI9YgMqufGWckUE
TOSrBgUe2+DX9E++Lz0R4H1REH2y2AadvnGXg+Qi0ZZfXj1uYYPAfUe/+D2L
ROkb05zPvtaQ0n9dOPomEhke6T/PWVtjSEPDyutDJCbZC2f0da1hJzN3xfVX
JFYurtswI2oN/AqKsJGNwpZX/GSDPitIVLp+142LQvBzV6W7RlZ4zqH1S3Rz
NDJLzbZL61oiczGnOkcxGqemsjJJOyxhPvPDdZ1aNOp6BQ/aS1qi/U3dTQGz
aPR+f7vmyR8LXKlTSOCKjsZZ01rxtDYLnPUS/ff9YTTeX1SOFTO2gP7NBc5n
YTEwa268tey1D7v8ptTy4mPAqV5Rt2C7Dyq8rwJ8T8VgSMREks1oHza5NXV8
Z8Tgc3GZiIbSPiz9ikkRvRMD/v7+YrVFczRoza3w4zsMdsrfrYfo5tjSMs3x
s/IwOuZZeu4vzcDXPMYmPhaL62xI/XfYFF9tclNvfI5FzS6RjPZgU7z4ZMHv
MB+Li14SKzO8TVEo3rzhPF8cvpqLb9hrZoqdJzKV/6nHQZXXY4eipCnsjbU9
3p+Nw+OSdt5XD01Q8IJ+45JaPOoFGu46SptA6ZtJmE76EWzhz08y/WoEC52s
aDnqEXzbmXtnaMoIoWkD8fysI2hJsj0XN2KEy5KByUNXj6B9uvlme48Rtpuf
ykt4dQRKL3/nltQaQbn89r3bW45Cb2JyMivUCGRH0gbdB0cRtWbu/fKMIXa3
iLXrciRg9kqrTRmnIRKeXB37zpeAjSVbRjr/GKB12HBFzfoE2Le7aP6YN4A+
R7ixiGICKhuCSK6fDGC67/7TGesEbBEdvu/eYwDn4ZA3xYUJMGruUNvDNEAM
+505dq3jMNjStc2bbICrZt7yD8MT8fKDSv/6yL24wyv4V+hMEj4sCzVt/weI
NV8crLt/Etf0nNOG6/ZAJnk58qZoMgqaZqKHz+jCi8xDTTuQgqW8AuHkRm0I
KVpWdBSfBu/v6qoAjd0I17UOD51LReLgppKtnbtgyEzbnqKcjlYz0oUlpiY6
hBPLuE6fwenTi7N/4jQQF7GjzOLlWZwTj0+pSVBH6fq1dA6BDGjzVK/8eVkN
ca+b9GT9z0OyeuxmwqQqOsYpg/UlmcjPbfW5Y6gKwz5ZDu7XWfAPiGsJukXG
4fWlf6yGsyCS7HHJoIWMi66bfjHGs2CpLCe3+QYZq8ZFv8p+yUJ1ZnTN2+tk
BP7imt3MTkGz/n+8ATVkKPD+HtIWoaDegiXXziSjVmmyORoU/Nn1T6XoCBnN
YTcj3tMpqHbKElnUJcP7uGePay4FD/Wj6HY6ZHBlsG3vZVLA9Ks7dGU3GY7V
xlO3iygwDmZXDdYkY+59v2dOFQWitUQGqJCx3fWzudltChJ+X9MwkCOjxEBC
/up7Ch5U8I9P85FhYtd2Sn6SiOf7mEY0LxkzPn6jBR8pePT7+MwSNxm6iVUF
6V8ooKhvTVvDRcbbZjVhvwUKtAdJ+43ZyFinbPlvHV82MrJ2SP76QcIZ0cQ3
R8nZ0Gniuxg6QkJoOZV/i3o28hdkNnK+I8FKuXJPn2Y2AgektQqHSFhn2Hth
q242bk/dPvniDQlF4TJRL0yyodIwt9f5BQnXHz7kVfbMBueI+c/aLhKGYgR0
xtKyYfN08Hl5Iwmt/2TDM85mo1cx6UNkAwmlZ3eVaZ7Pxtygb71+PQn7S3y5
M6nZeGrnmDlZR8K3J/UvdhdmI1093dzoMglcsi6H6NezETIZHepcToJKX0mR
yXA2eh5MbXxOJWGwu9NlciQbcdd87r3LJiH18Vfh0+PZEOjRUZ6mEPHcR9q9
qWw09fDb82eRkN40Gq47lw0m48WE7zkSRguk9FVXUeH6xfetXwoJ5/JMl/t4
qOjLzFh7LpkEDUZEYwQ/FSeiAiQaT5GQkdmueEWICid595I1J0nYddJHWFGC
ivO2B9JfHSeBsr/k/SYSFU1KBxl340jQ9u8svKNKxcZPqTtWEZ70/ursoUHF
8y8fy6xiSdBxxVOmNhUHj/Epvo8h4eO+0YZ1xlR031K4LRNFAkhSqbzuVExc
Mev+HUrC5x2mqPakQuX050ofwjnbIpZMfAi3Pwh7GELCtGx72OlAKhaLhR/k
BpOQJ+LjzBZBRWHuf1dtD5LwdblYYT6FioR0ez/ZABK2BV6+dyCNii+sxd4r
/iQE9DR7vDlDhfgk35I24dclfZTbmVRENC8nuvuR0G604tepPCqyMppDr/qQ
sHRFgPYjn4p9DicemRJWE5XYsb+QimM6ve/fe5NQ9Z+ar1kZFR/ZGwM2E87K
2t8lcJmKBQGr0kueJHQuRvmfvELF2+3SMvaEOfxO/Jmro+K12FTIbw8SYtXy
SAONVPzh2uDlQNjrTReT1UaFC+e7VxvdiffbO6C65h4Vxt/X33rmRkL/pfHu
Ex1UOPsshqURNk5cZvfvosL8eJ3Fb1cSlGV3BCs+pyJvdGR52YWEgxlanAUv
qUhc4ZjUTrjsp1ER/2ti/gqOD6cSFun06p8dIvLDmmvLRsI2pJBQ3xFivg3j
1044k3A2P47r+RgVXwPuDl8n/DeUsrtpkorIQ3yrHQjvGmC92PqJiOepQsxW
wlF7qsOYn6mYMXG6/duJyAehe2UJX6lYba744zJhqWM9OjNzVMitnp9II+z2
4e2A908qSg5K3wkg3N30nddgiYoqn2+b5QhzSbFdaPhNhZpCZy0XYZzh37Pl
HxV3R33lPzuScHRO9E0uOw031w2m9RFucJeP5uGk4eN124EWwjMdpNXHuGho
E5gQqiCsoKxXOc1NQ/1kozaFsF+uub4XHw057pMOiYRZbM6Dz1bT8HmZ6RVG
eCDI/7C+IA1723+6+hAWfB4uUC9MA3W1lKkDYXOdhGq59TSUNGGbOeGUC+kG
ORtocPiTxL6XcOsaxvAqMRok6XzPtAkvxpXGHZGgwa2Yn65JmDxWK/R5ExF/
0zVbdcKh5jcveUgT400q8vzPYzt3ia+Qo2E6O29Bg7DT+qaz1VtoKBTt1/7f
eE+XVJesFWlweu71Sp+w/ui1oHklGty3dD35XzxND3a+YSnT8DC5UMyJ8PZL
taYGJBouHQp+4E+4lKLU/EmVBuP49u5owiKx1VspGjQoWJDVUwmfc9+aq6FF
Q0SVw598wmz6F7iGtWlYDGjdep1w7BbZ2GQ9GvJjuJueEP7MVzqhqE+D61R3
9RRhn2+bHHsNaGiavsT5v/UbGGB1xBrTMPRSv3ML4fbSvPL7+2jwt5KkhBNW
TxNZG2xFg6ju5dxcwjWh9FOCtjSM959ec48wQ5Pi6+lEwxj1vs0mIt94Jdf0
rXClof30qc02hJM4MlDjTsP1Rv2AFMLB3WmbF3xoSL2Q6fSD8Mj1lVmF/jQE
j6evUiHy3SEv+a/BfhrI7h7qYYT3+J8YpoTQcL8mac0c4XW/Ygu2xdKgePLN
1AZiv51594O3L54G3tqqugOE/96POhp3jFi/hnDOm4Q/ZYa5diTRcOqolMN+
Yv+2yu3f4HWOhsemyo+Gif2tyvshlTOTBt/kbrG9RD2omvWdr6HQMKwmyl1N
mHbT8+UCg4Z7mzVvJHoR+9fGkZZdQsNx/pcsM6L+DKs/59hVToP9jl9z9wjb
idtGvbtAQ2SSyJyeLwm6kxa2Spdo6E8W/q5H1DPhBEOBB400dCsc1vQm6uGd
StVzi49pMKwMPi8TRMK9X4y3kd00DEhlOd0m/HDfouLnZ8T6lOw770LU157Z
253DL4j1/x1pnkfU33eaxlz339EQlKakph5G5EOny8nzczSsX3xlOxlNAqfY
rV6unzSw1pY+qiTqPXeopFTSAg0TG9MfhRwmQUhwvDXqNw3cxeKHlon+IOMS
8tuZi465Wx3JWkdJMPx4PE5GjI5yq7tnyET/Md09+rBAgo7r4XkpkkR/ssjY
K7J+Mx0uh3QV+Ij+5aiyqnGVHB3PjKYjZ4j+tj+eMje9gw7+IT2Tl+kkpHGX
H7qhT4dDw6kOeaJ/Plbo9LcIoqPi58aRUaLf5kzr7m4JoUP3kjFj0wUS/Ovq
BbeE0ZGTfFjc+yIJvzWL7/yLooNb50zJxyoSdprEbqhPoGPwv5HHkldIoAfK
PdlIoWOdJYkm3ELku2J+aSqVjgN/tOwTb5Kw44tA/Hc6HUGG8qu+3CLmN2ZZ
rptJh6vCT/vnrST8Su5PTCqn43Wy6f37HUT9L0siTzXRIfbti4BGH9G/9s9z
O7TQsWftTqX+fhIWFENH2m/RUcT3zCeSOJ9Qrjln5LfTkay2Tb7lFQn325Un
LR/TYTEw5hJGnHcURoaYDcN0VAo71EROE+cPcS32U5wMOI6+SJwhzluL7lK1
sqsY4HwxK7B5NRlsrFWuD3gY+LzVq9ZegAxBiYE6bgEGuH0mxbvWkqEiEe2T
tZGB5vgjOyckyIiQqG1jKTMgokhKnNhJxqyEdOINFwbW7/QQl3ElY96De5ur
OwNFvuOXBt3J+MuafbnkyYBF0o5HTC8y1ki27tDzZyDyiOJV2QAylCXdhzsO
MTA+dOxOWDgZYZIMnf5TDJSvm6uZSCXjiyTP8vRlBjie+ZTGEufflMcvUn2v
MqAVtsCRfZsMsbgS4YFrDJxpS3x9tY0M017NbW1NDDwYPDm79ICMilP7XbPb
GTAfMt/zqJ8M96n7N9RfMMD1topT5wsZXXWJMYnLDOzYKbqhQV4VPp7mbN//
MJCzw18qUFEV8zwiGQfYcvC0pXOr+A5VyPnXltuszEHusziDHDVVJK0f6pcR
yEHtUAGpy0AVmke1SI9kclD+RnfdFn9VXDD48UXAPAf+VeSwdxdUER9Ksm6x
yEGMXM/ZnBpVmDPC6vysc3A8Zg6OV1UxM/kxqtEhBwrxmxiTzarQODu84Oad
g5NDbwtdn6qis/ch+8WYHKx+ccs+7Ycqpj2Z63WKcyBc/V1TzVwNrakDsROl
OXhzmu7bba0GytW1rzMrchCSOiQQ5qgGdfbM/LHqHFx4pS720EcNiRWnNqc1
5KDgAcejvjg1CHwOUezvysGCemW1V6UayPF6ugd/EOMHhi+e4VcHbbVP4of5
HBg+mKqvF1bHj7KTbT6/crB1QHf6g6g6mro79F3/5kDMt+2bp7w6tGX3GZtz
52K7y2X5S3rqMOxxtt4ukYtXLirLzVHqcJKL9P1qkAvfMp7st6PquNFCLQs1
zkXmgK7Wio/qELVueP/RNBeK3+/5qs2q4+2RhcAxy1xcr7jhVPdHHd7Pjgf3
O+dCt8X6kYC4Bg4ePRvdEJKLYDqlMMZZA8d6y0/H03Lh33ZEbsMrDVS8em35
kZGL5RauIc0RDfS8Wy3ikpcLgdy2Ed8pDch8ibuoWZgLptDrb30LGujksXg0
fzEXv/g4rWQ3amKdwQ/uwzdzkW0vGEvz1MTlRsOMyLFcXOWy8P36RRMDt484
jL3PRZlk6Izlgib+3b8iYTuZC5XgnjVNbLtg1y9aq/I5F2POQeoX1+7C4sx0
9+yPXHBfU7ddtZu4XyowBMK489BhMlQ5kL4Lw/kT1OCdeVhFNWxeVtbC3k0Z
KgLkPGRU39l+ebcWLpaSe+rV8vC1Nr832FiL6NsneP5o5SF8A31K2EsLnE0b
k7IM83D0Sc4mwUwtKPVZHmpwzYPQN5ZT91ctHFnVZPI3OQ8Xt0nTn97djXdn
PSbKUvOwXf2ZQMCz3di7ZkWyyZk8JDGXpvmGd4N/vU0rJZN43lZY9PzibpTI
/Kcmy8yDa1uxhbOKNh7pbpIxvZKHonOP3CXKtbE+JvV39us8MAOvty4wdMAd
IHSUZzAPT76U8TZU6OC3PWshaTgPG+/4vk6q18EH1etz4eN5MGPj3WvRp4OG
78MfLafz8PicsM3l1bqwi1Z/ycPGxPuO+rpS4v6eFfWh9uRWJlh2jbyfMvVw
yi9c6ZciE6oSm4++LdZDrN1SVcR2JrSOqQ6/q9Mj7vuCFd4kJm6JfeuXeq4H
5TntfF1tJhpXxfafE92Dp5G01F9WTDgIacgLVe4BT+Re78hYJl79rfK+FQTs
Gta7LnmECemXfh/MYoCDZtorHx9jQvnMeY2JROChtNolmZNMTJ6fPLmXDpzq
l194fo6I5+iaCGYb8FuVJ0ujlAluPfEnD0X1MTP/rHX5CRMH/iVwMl7qQ9L/
qVBVDxNMZvSO4TF9WDzrDHDoY2Jk224DtRl91FTe5a0dYMJ0QeuEwKq9OOBS
7+Q1RjzPlmaYoLUXoy05M+3zTOwQP1C/p3Qv+hM8N6VK50Mjr2FxMcEAj90O
LcrL5eOkokgp+zkD3N11vP/BlnyUOlaIiDMNUPeDlbpyez5CCwRvJzUaIDN0
aCZFIx8r1jRqbZw1wD4P97bkffmom4qtyg40RIe2q8/Jw/n4uxSZpu1jhNsb
g3ZLx+ejW0yINz3CCPUL8evuHs1Hw6L31o9JRiirz+tkS8oHT8MD2vtSIyQp
vVZJOpsP36FPk10fjKAj7sx+ojgfDrefHg8OM0bjkkNZQlc+BnnGbl3PNoGO
kZnH7JN8eHEXLXqWm+Belq6IX08++PId5CQbTdAjt+WsyfN8NPb6X3z12gQf
rRYihYfzQTGP+7xH2hQS5Uz9qq/5uDoTnTXXaIqUfe9Gn28oQJ24gkXWrBl4
c/rzjcUK0BcZvvrjCnNkjz50aJEowCn9I5POouYoOny1s0i6ACtw0vK4vjma
i5PqgpQKEJ3ROj9GN8f0d5mkf3oFyHJRClTCPtizDmxW2l+AZbUVV89VW2Cd
f/eV/oMFKPvmf3rpngUGFFX1joYUYFRaeCR9yAJuN/56dEUUQNnFup1T0BJ+
/Yz8A8cKwJZNvXc83hIR3B3rKygFCFFie8S0tsL5GCl+yVsFmHUtFXnFZwMr
7dSCjjsFKMn7XlAnZgNBjultoe0FWB0qdZmlaAN61g2zWw8KMOZyvueyiQ1Y
NVZprr0F4Aro6r6aYoOa0QSOnIkCvOnra3bisMUjizeLawRZEDn28+4Ivx1E
k2QPnhFmofdnVs06STscrD/0asV6FjYnPCry2GEHXjGOpsWNLLxelcK9xcoO
FlPbosdlWUjSNDheSrFD/8mEL42aLJx9c0bNZqM93jVtHvfwZmFY4sag7m4H
7PwvyPaVLwu1G6bdOS0dkCTZ0G4bwILGpr8bx7wdIJ1iWmwcxELpUbG24dMO
CLCN9FCJZuG28lL7ZL8D/vt8b2BFGgt6mn53bCIdMS+1/0nNFRb4bqWGOLY7
QeDh/bui11jwVRHIvfLSCQoh0s2p9Sy03GW/J/XZCW6NQxV+zSxI3VpJtRFx
RpuZfaLYPRao4nmpY4eckR4F0tmXLDzelljzQdoFYh1iuUG/WTAoU55xLnKF
alD8+Vd/WWiePy4veMMVFmsGko3YC2G2aS5j4pkrEl2yI6S5CnFXbG/iR3Y3
vJ9eZf5GoBBBzE9zdgfccHn9z9+msoXwvGjHM6jpjj0HnvkpmBdCkZ+e2vXV
A/T0IuUnFoU4faN8flzAEx+rDy0dsi6E863wXLmdnqBM81HrHQpx5JWXiXSY
J8YjTe/qeRdiW9uKOK4ZT6Qm3N3sGFMI7Q0rX1z76YWe7Pqhk0WFeHe4eGo9
zQcy9aeq5EoLISTuw+91wQdxL2xjHpUX4qhAGm/rDR9IbfjKt7q6EG4ysyIP
h3wQxdqunVdfiLRePpGlrb4QqbzAvNJZCP+ArYkC933hdTvXaXCuEE4mCfMf
+f2x13wfh+3PQmSn6sT9lfKH/Ou/tQ8XCrHj4f4L29X9if0TuPL670KMyJ0+
+9zTH0eU1BrSuYqQ7ha60rrOH/T8XiENsSKkqXy5s9EtAE/iebop+kWo0t7X
PXs3EFe47sRzGRZhxOVhmcebQAyQWviaCf///4//B0iB76k=
            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 1, 1]], 
           Line[CompressedData["
1:eJw92Xk8VN//B3Ba0EYJUdFChSJJicx4jX3fJbJvkX1f02KfGYxlLCFrylaU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            "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 2000.}, {0., 175.}}, 
         "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 1, 1]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], InsetBox[
     TemplateBox[{"\"b=0\"", "\"b=0.01\"", "\"b=0.1\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.06280000000000001] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.06280000000000001] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 1, 1]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 1, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.06280000000000001] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 14, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 1, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}]}], "}"}]}], 
           ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.5, 0.99}], ImageScaled[{0.5, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, False}, {True, False}},
   FrameLabel->{{
      FormBox[
       TagBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), SubscriptBox[\\(x\\), \
\\(0\\)]]\\)(\\!\\(\\*SubscriptBox[\\(x\\), \
\\(0\\)]\\)=0,\\!\\(\\*SubscriptBox[\\(y\\), \\(0\\)]\\)=0) (nm)\"", 
        HoldForm], TraditionalForm], None}, {
      FormBox[
       TagBox["\"L (nm)\"", HoldForm], TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   LabelStyle->{FontSize -> 14, FontFamily -> "Arial"},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 2000.}, {0., 175.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwVjnc8FIwDxoXUoexRCme9RhlnNNWDjK4LGYU47uztnDg5kt2y97irVNr8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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJw12Xk01N//B3Ak2cpSSZayFimZsSVLT9ll3/ddZckeKkkRKjFmwTB2ZSml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            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 1, 1]], 
           Line[CompressedData["
1:eJw92Xk8VN//B3Ba0EYJUdFChSJJicx4jX3fJbJvkX1f02KfGYxlLCFrylaU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            "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 2000.}, {0., 175.}}, 
         "Frame" -> {{True, False}, {True, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {FontSize -> 14, FontFamily -> "Arial"}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 1, 1]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"], {
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{True, False}, {True, False}}, FrameLabel -> {{
         HoldForm[
         "\!\(\*SubscriptBox[\(\[Sigma]\), SubscriptBox[\(x\), \(0\)]]\)(\!\(\
\*SubscriptBox[\(x\), \(0\)]\)=0,\!\(\*SubscriptBox[\(y\), \(0\)]\)=0) (nm)"],
          None}, {
         HoldForm["L (nm)"], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      LabelStyle -> {FontSize -> 14, FontFamily -> "Arial"}, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0., 2000.}, {0., 175.}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[0, 0, 1]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[1, 0, 0]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[0, 1, 1]]}, {"b=0", "b=0.01", "b=0.1"}, LegendMarkers -> 
       None, LabelStyle -> {FontSize -> 14, FontFamily -> "Arial"}, 
       LegendLayout -> "Column"]], {Center, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.937415233290964*^9, 3.937415278523547*^9}, 
   3.9374153087296543`*^9, {3.937888763900069*^9, 3.937888772028391*^9}, 
   3.937901136920148*^9, 3.93790373750182*^9, 3.93790385578891*^9, 
   3.937969649111668*^9, 3.937974052647441*^9, 3.938056994923499*^9, 
   3.945253826317061*^9, 3.9453291804160557`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"3a58b6a8-7c5d-4ff7-9d8a-654d0c417c20"]
}, Open  ]],

Cell[TextData[{
 "Now let\[CloseCurlyQuote]s just point out that we get the same ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Sigma]", "OT"], TraditionalForm]],ExpressionUUID->
  "0fb1944e-c21c-4c31-ab87-895125aef851"],
 " for 4 measurements as for 3."
}], "Text",
 CellChangeTimes->{{3.937900899673153*^9, 3.937900916942477*^9}, {
  3.937900995484601*^9, 3.9379009971662903`*^9}, {3.93790172087227*^9, 
  3.937901727704154*^9}, {3.937903947670224*^9, 
  3.937903948770329*^9}},ExpressionUUID->"06d67d12-9fb4-4f81-96ac-\
3590cfea74f1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"p0", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{"0", ",", "R"}], "]"}], ",", " ", 
     RowBox[{"ang2y", "[", 
      RowBox[{"0", ",", "R"}], "]"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", " ", 
  RowBox[{"p1", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{
       RowBox[{"\[Pi]", "/", "2"}], ",", "R"}], "]"}], ",", 
     RowBox[{"ang2y", "[", 
      RowBox[{
       RowBox[{"\[Pi]", "/", "2"}], ",", "R"}], "]"}], ",", " ", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", 
  RowBox[{"p2", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{"\[Pi]", ",", "R"}], "]"}], ",", " ", 
     RowBox[{"ang2y", "[", 
      RowBox[{"\[Pi]", ",", "R"}], "]"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", 
  RowBox[{"p3", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{
       RowBox[{"3", 
        RowBox[{"\[Pi]", "/", "2"}]}], ",", "R"}], "]"}], ",", " ", 
     RowBox[{"ang2y", "[", 
      RowBox[{
       RowBox[{"3", 
        RowBox[{"\[Pi]", "/", "2"}]}], ",", "R"}], "]"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", " ", 
  RowBox[{"psum", " ", "=", " ", 
   RowBox[{"p0", "+", "p1", "+", "p2", "+", "p3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p0n", "=", " ", 
   RowBox[{"p0", "/", "psum"}]}], ";", " ", 
  RowBox[{"p1n", "=", 
   RowBox[{"p1", "/", "psum"}]}], ";", 
  RowBox[{"p2n", "=", 
   RowBox[{"p2", "/", "psum"}]}], ";", " ", 
  RowBox[{"p3n", " ", "=", " ", 
   RowBox[{"p3", "/", "psum"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p0mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J", "=", " ", 
   RowBox[{"N", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p0n"}], ")"}], "*", "p0mat"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p1n"}], ")"}], "*", "p1mat"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p2n"}], ")"}], "*", "p2mat"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p3n"}], ")"}], "*", "p3mat"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invJ", " ", "=", " ", 
   RowBox[{"Inverse", "[", "J", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Sigma]", "OT4"], " ", "=", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"Tr", "[", "invJ", "]"}], "/", "2"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.937900943665388*^9, {3.9379009997076387`*^9, 3.937901067390725*^9}, {
   3.937901202525192*^9, 3.937901202594191*^9}, {3.937901478855763*^9, 
   3.93790149283139*^9}, {3.937973927037455*^9, 3.937973948124908*^9}, {
   3.937973993391642*^9, 3.937973996943636*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"a9554ea8-a407-4be6-a7a5-80e0e2f52ee5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "OT4x0"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "OT4"], "/.", 
      RowBox[{"x0", "->", "0"}]}], "/.", 
     RowBox[{"y0", "->", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
      RowBox[{"N", ">", "0"}], ",", 
      RowBox[{"L", ">", "0"}], ",", 
      RowBox[{"b", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9379010763812*^9, 3.93790108200443*^9}, {
  3.937901203974509*^9, 3.937901204058699*^9}, {3.937903743114965*^9, 
  3.937903743711982*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"d3b06a68-30eb-4fcc-af02-b04feac80b62"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SqrtBox["2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"b", " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        SuperscriptBox["L", "2"], 
        RowBox[{"8", " ", 
         SubsuperscriptBox["\[Sigma]", "q", "2"]}]]]}]}], ")"}], " ", 
   SubsuperscriptBox["\[Sigma]", "q", "2"]}], 
  RowBox[{"L", " ", 
   SqrtBox["N"]}]]], "Output",
 CellChangeTimes->{
  3.937901144469673*^9, 3.937901238984953*^9, {3.937901495992173*^9, 
   3.937901506015869*^9}, {3.937903739484127*^9, 3.937903744179872*^9}, 
   3.937903859214849*^9, 3.9379696573122272`*^9, 3.937973950433209*^9, 
   3.937974057050869*^9, 3.938056995543701*^9, 3.945253826920981*^9, 
   3.945329181015883*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"d964189b-faef-4e9b-b945-f1274c0ab292"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   SubscriptBox["\[Sigma]", "OT4x0"], "-", 
   SubscriptBox["\[Sigma]", "OTx0"]}], "]"}]], "Input",
 CellChangeTimes->{{3.937901199675309*^9, 3.9379012272547817`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"7ef3fa74-6214-4ba8-b580-6d7b7df09376"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.937901227685383*^9, 3.9379012390657473`*^9}, {
   3.937901497958653*^9, 3.937901507450164*^9}, 3.937903746039509*^9, 
   3.937903861561904*^9, 3.937969658953302*^9, 3.937974058108572*^9, 
   3.938056995559875*^9, 3.945253826924732*^9, 3.945329181020529*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"0bbf5d8f-0519-4020-ae2c-3f0c75f7101b"]
}, Open  ]],

Cell[TextData[{
 "Now let\[CloseCurlyQuote]s just point out that we get the same ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Sigma]", "OT"], TraditionalForm]],ExpressionUUID->
  "a517292a-7054-4ec9-841f-a00ef9aa58ce"],
 " for 6 measurements as for 3."
}], "Text",
 CellChangeTimes->{{3.937901408132303*^9, 
  3.937901410502547*^9}},ExpressionUUID->"e504f332-358c-497f-837f-\
e2407b11094e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"p0", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{"0", ",", "R"}], "]"}], ",", " ", 
     RowBox[{"ang2y", "[", 
      RowBox[{"0", ",", "R"}], "]"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", " ", 
  RowBox[{"p1", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{
       RowBox[{"\[Pi]", "/", "3"}], ",", "R"}], "]"}], ",", 
     RowBox[{"ang2y", "[", 
      RowBox[{
       RowBox[{"\[Pi]", "/", "3"}], ",", "R"}], "]"}], ",", " ", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", 
  RowBox[{"p2", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"\[Pi]", "/", "3"}]}], ",", "R"}], "]"}], ",", " ", 
     RowBox[{"ang2y", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"\[Pi]", "/", "3"}]}], ",", "R"}], "]"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", " ", 
  RowBox[{"p3", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{"\[Pi]", ",", "R"}], "]"}], ",", " ", 
     RowBox[{"ang2y", "[", 
      RowBox[{"\[Pi]", ",", "R"}], "]"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", 
  RowBox[{"p4", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{
       RowBox[{"4", 
        RowBox[{"\[Pi]", "/", "3"}]}], ",", "R"}], "]"}], ",", " ", 
     RowBox[{"ang2y", "[", 
      RowBox[{
       RowBox[{"4", 
        RowBox[{"\[Pi]", "/", "3"}]}], ",", "R"}], "]"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", 
  RowBox[{"p5", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{
       RowBox[{"5", 
        RowBox[{"\[Pi]", "/", "3"}]}], ",", "R"}], "]"}], ",", " ", 
     RowBox[{"ang2y", "[", 
      RowBox[{
       RowBox[{"5", 
        RowBox[{"\[Pi]", "/", "3"}]}], ",", "R"}], "]"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", " ", 
  RowBox[{"psum", " ", "=", " ", 
   RowBox[{"p0", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p0n", "=", " ", 
   RowBox[{"p0", "/", "psum"}]}], ";", " ", 
  RowBox[{"p1n", "=", 
   RowBox[{"p1", "/", "psum"}]}], ";", 
  RowBox[{"p2n", "=", 
   RowBox[{"p2", "/", "psum"}]}], ";", 
  RowBox[{"p3n", "=", 
   RowBox[{"p3", "/", "psum"}]}], ";", 
  RowBox[{"p4n", "=", 
   RowBox[{"p4", "/", "psum"}]}], ";", 
  RowBox[{"p5n", "=", 
   RowBox[{"p5", "/", "psum"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p0mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p4mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p4n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p4n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p4n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p4n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p4n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p4n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p5mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p5n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p5n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p5n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p5n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p5n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p5n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J", "=", " ", 
   RowBox[{"N", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p0n"}], ")"}], "*", "p0mat"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p1n"}], ")"}], "*", "p1mat"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p2n"}], ")"}], "*", "p2mat"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p3n"}], ")"}], "*", "p3mat"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p4n"}], ")"}], "*", "p4mat"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p5n"}], ")"}], "*", "p5mat"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invJ", " ", "=", " ", 
   RowBox[{"Inverse", "[", "J", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Sigma]", "OT6"], " ", "=", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"Tr", "[", "invJ", "]"}], "/", "2"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.937901421366877*^9, 3.937901440871145*^9}, {
   3.937901529548846*^9, 3.937901697300522*^9}, 3.937974020382324*^9},
 CellLabel->
  "In[118]:=",ExpressionUUID->"c0386dfb-41ae-4fee-94ae-209a58bffcc1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "OT6x0"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "OT6"], "/.", 
      RowBox[{"x0", "->", "0"}]}], "/.", 
     RowBox[{"y0", "->", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
      RowBox[{"N", ">", "0"}], ",", 
      RowBox[{"L", ">", "0"}], ",", 
      RowBox[{"b", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.937901704265119*^9, 3.937901704418394*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"526c2529-a07e-4591-82c7-8e8252b2ee09"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SqrtBox["2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"b", " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        SuperscriptBox["L", "2"], 
        RowBox[{"8", " ", 
         SubsuperscriptBox["\[Sigma]", "q", "2"]}]]]}]}], ")"}], " ", 
   SubsuperscriptBox["\[Sigma]", "q", "2"]}], 
  RowBox[{"L", " ", 
   SqrtBox["N"]}]]], "Output",
 CellChangeTimes->{3.937901705370074*^9, 3.937903755761878*^9, 
  3.937903871038989*^9, 3.937969663470312*^9, 3.93797406263084*^9, 
  3.938056998946041*^9, 3.945253830307219*^9, 3.945329184389536*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"1b106302-7de8-4720-bdf1-cf3aa7e944bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   SubscriptBox["\[Sigma]", "OT6x0"], "-", 
   SubscriptBox["\[Sigma]", "OTx0"]}], "]"}]], "Input",
 CellChangeTimes->{{3.937901710299363*^9, 3.937901710409264*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"2eff16bf-7d5e-44e8-a991-4ceef53e89e4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.937901711380665*^9, 3.937903758239232*^9, 
  3.937903873641241*^9, 3.9379696650741577`*^9, 3.9379740630303392`*^9, 
  3.938057000811887*^9, 3.945253830311178*^9, 3.945329184394014*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"16331361-87b1-45ef-8867-498bd739e35a"]
}, Open  ]],

Cell[TextData[{
 "Now let\[CloseCurlyQuote]s just point out that we get the same ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Sigma]", "OT"], TraditionalForm]],ExpressionUUID->
  "0eae3c07-bf0a-49f9-babb-872a2d72d214"],
 " for 12 measurements as for 3."
}], "Text",
 CellChangeTimes->{{3.937903347752565*^9, 
  3.93790335483953*^9}},ExpressionUUID->"28f02b51-b7b1-4aa1-b943-\
ed68ccbfd7b2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"p0", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{"0", ",", "R"}], "]"}], ",", " ", 
     RowBox[{"ang2y", "[", 
      RowBox[{"0", ",", "R"}], "]"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", " ", 
  RowBox[{"p1", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{
       RowBox[{"\[Pi]", "/", "6"}], ",", "R"}], "]"}], ",", 
     RowBox[{"ang2y", "[", 
      RowBox[{
       RowBox[{"\[Pi]", "/", "6"}], ",", "R"}], "]"}], ",", " ", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", 
  RowBox[{"p2", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{
       RowBox[{"\[Pi]", "/", "3"}], ",", "R"}], "]"}], ",", " ", 
     RowBox[{"ang2y", "[", 
      RowBox[{
       RowBox[{"\[Pi]", "/", "3"}], ",", "R"}], "]"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", " ", 
  RowBox[{"p3", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{
       RowBox[{"\[Pi]", "/", "2"}], ",", "R"}], "]"}], ",", " ", 
     RowBox[{"ang2y", "[", 
      RowBox[{
       RowBox[{"\[Pi]", "/", "2"}], ",", "R"}], "]"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", 
  RowBox[{"p4", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"\[Pi]", "/", "3"}]}], ",", "R"}], "]"}], ",", " ", 
     RowBox[{"ang2y", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"\[Pi]", "/", "3"}]}], ",", "R"}], "]"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", 
  RowBox[{"p5", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{
       RowBox[{"5", 
        RowBox[{"\[Pi]", "/", "6"}]}], ",", "R"}], "]"}], ",", " ", 
     RowBox[{"ang2y", "[", 
      RowBox[{
       RowBox[{"5", 
        RowBox[{"\[Pi]", "/", "6"}]}], ",", "R"}], "]"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", 
  RowBox[{"p6", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{"\[Pi]", ",", "R"}], "]"}], ",", " ", 
     RowBox[{"ang2y", "[", 
      RowBox[{"\[Pi]", ",", "R"}], "]"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", 
  RowBox[{"p7", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{
       RowBox[{"7", 
        RowBox[{"\[Pi]", "/", "6"}]}], ",", "R"}], "]"}], ",", " ", 
     RowBox[{"ang2y", "[", 
      RowBox[{
       RowBox[{"7", 
        RowBox[{"\[Pi]", "/", "6"}]}], ",", "R"}], "]"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", " ", 
  RowBox[{"p8", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{
       RowBox[{"4", 
        RowBox[{"\[Pi]", "/", "3"}]}], ",", "R"}], "]"}], ",", " ", 
     RowBox[{"ang2y", "[", 
      RowBox[{
       RowBox[{"4", 
        RowBox[{"\[Pi]", "/", "3"}]}], ",", "R"}], "]"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", 
  RowBox[{"p9", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{
       RowBox[{"3", 
        RowBox[{"\[Pi]", "/", "2"}]}], ",", "R"}], "]"}], ",", " ", 
     RowBox[{"ang2y", "[", 
      RowBox[{
       RowBox[{"3", 
        RowBox[{"\[Pi]", "/", "2"}]}], ",", "R"}], "]"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", 
  RowBox[{"p10", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{
       RowBox[{"5", 
        RowBox[{"\[Pi]", "/", "3"}]}], ",", "R"}], "]"}], ",", " ", 
     RowBox[{"ang2y", "[", 
      RowBox[{
       RowBox[{"5", 
        RowBox[{"\[Pi]", "/", "3"}]}], ",", "R"}], "]"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", 
  RowBox[{"p11", "=", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"ang2x", "[", 
      RowBox[{
       RowBox[{"11", 
        RowBox[{"\[Pi]", "/", "6"}]}], ",", "R"}], "]"}], ",", " ", 
     RowBox[{"ang2y", "[", 
      RowBox[{
       RowBox[{"11", 
        RowBox[{"\[Pi]", "/", "6"}]}], ",", "R"}], "]"}], ",", 
     SubscriptBox["\[Sigma]", "q"]}], "]"}]}], ";", 
  RowBox[{"psum", " ", "=", " ", 
   RowBox[{
   "p0", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", "p6", 
    "+", "p7", "+", "p8", "+", "p9", "+", "p10", "+", "p11"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p0n", "=", " ", 
   RowBox[{"p0", "/", "psum"}]}], ";", " ", 
  RowBox[{"p1n", "=", 
   RowBox[{"p1", "/", "psum"}]}], ";", 
  RowBox[{"p2n", "=", 
   RowBox[{"p2", "/", "psum"}]}], ";", 
  RowBox[{"p3n", "=", 
   RowBox[{"p3", "/", "psum"}]}], ";", 
  RowBox[{"p4n", "=", 
   RowBox[{"p4", "/", "psum"}]}], ";", 
  RowBox[{"p5n", "=", 
   RowBox[{"p5", "/", "psum"}]}], ";", " ", 
  RowBox[{"p6n", "=", 
   RowBox[{"p6", "/", "psum"}]}], ";", 
  RowBox[{"p7n", "=", 
   RowBox[{"p7", "/", "psum"}]}], ";", 
  RowBox[{"p8n", "=", 
   RowBox[{"p8", "/", "psum"}]}], ";", 
  RowBox[{"p9n", "=", 
   RowBox[{"p9", "/", "psum"}]}], ";", 
  RowBox[{"p10n", "=", 
   RowBox[{"p10", "/", "psum"}]}], ";", 
  RowBox[{"p11n", "=", 
   RowBox[{"p11", "/", "psum"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p0mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p0n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p1n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p2n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p3n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p4mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p4n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p4n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p4n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p4n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p4n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p4n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p5mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p5n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p5n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p5n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p5n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p5n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p5n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p6mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p6n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p6n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p6n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p6n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p6n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p6n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p7mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p7n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p7n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p7n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p7n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p7n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p7n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p8mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p8n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p8n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p8n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p8n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p8n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p8n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p9mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p9n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p9n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p9n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p9n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p9n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p9n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p10mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p10n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p10n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p10n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p10n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p10n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p10n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p11mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p11n", ",", "x0"}], "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p11n", ",", "x0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p11n", ",", "y0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p11n", ",", "y0"}], "]"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"p11n", ",", "x0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"p11n", ",", "y0"}], "]"}], "^", "2"}]}], "}"}]}], "}"}]}], 
  ";", 
  RowBox[{"J", "=", " ", 
   RowBox[{"N", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p0n"}], ")"}], "*", "p0mat"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p1n"}], ")"}], "*", "p1mat"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p2n"}], ")"}], "*", "p2mat"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p3n"}], ")"}], "*", "p3mat"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p4n"}], ")"}], "*", "p4mat"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p5n"}], ")"}], "*", "p5mat"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p6n"}], ")"}], "*", "p6mat"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p7n"}], ")"}], "*", "p7mat"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p8n"}], ")"}], "*", "p8mat"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p9n"}], ")"}], "*", "p9mat"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p10n"}], ")"}], "*", "p10mat"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "p11n"}], ")"}], "*", "p11mat"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invJ", " ", "=", " ", 
   RowBox[{"Inverse", "[", "J", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Sigma]", "OT12"], " ", "=", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"Tr", "[", "invJ", "]"}], "/", "2"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.937903372708274*^9, 3.9379036430420218`*^9}, {
   3.937903785725771*^9, 3.937903785859918*^9}, {3.937904069855943*^9, 
   3.937904083631936*^9}, 3.93797402335708*^9},
 CellLabel->
  "In[131]:=",ExpressionUUID->"c763f7f1-2db2-4e2c-84c1-f3d9c7b5ee25"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "OT12x0"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "OT12"], "/.", 
      RowBox[{"x0", "->", "0"}]}], "/.", 
     RowBox[{"y0", "->", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Sigma]", "q"], ">", "0"}], ",", 
      RowBox[{"N", ">", "0"}], ",", 
      RowBox[{"L", ">", "0"}], ",", 
      RowBox[{"b", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.937903805746619*^9, 3.937903807730122*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"6e0917ed-67ea-43e1-a4a5-7ad54d7ea894"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SqrtBox["2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"b", " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        SuperscriptBox["L", "2"], 
        RowBox[{"8", " ", 
         SubsuperscriptBox["\[Sigma]", "q", "2"]}]]]}]}], ")"}], " ", 
   SubsuperscriptBox["\[Sigma]", "q", "2"]}], 
  RowBox[{"L", " ", 
   SqrtBox["N"]}]]], "Output",
 CellChangeTimes->{3.937903888729446*^9, 3.937904077026923*^9, 
  3.937969670620612*^9, 3.937974068844549*^9, 3.938057011588765*^9, 
  3.9452538345411663`*^9, 3.9453291886430597`*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"7328ab1c-da51-42cf-8ecf-78907b534067"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   SubscriptBox["\[Sigma]", "OT12x0"], "-", 
   SubscriptBox["\[Sigma]", "OTx0"]}], "]"}]], "Input",
 CellChangeTimes->{{3.937903777276538*^9, 3.9379038099487543`*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"9447659e-e44d-458b-a4f7-685cb95b95f1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.93790378340998*^9, 3.937903888745347*^9, 
  3.93796967063402*^9, 3.937974070285748*^9, 3.938057012597686*^9, 
  3.9452538345446453`*^9, 3.9453291886470137`*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"37480b4a-96cb-43e5-9118-dd3210d6abf4"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1515, 832},
WindowMargins->{{3, Automatic}, {1, Automatic}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b556ca86-ae1a-4590-9948-345c28e345be"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 213, 5, 98, "Title",ExpressionUUID->"a2b76296-1f5c-4b1f-9a33-f370da666409"],
Cell[796, 29, 405, 8, 58, "Text",ExpressionUUID->"ffb18453-61a9-4c4c-8099-2b2b5f5dc7eb"],
Cell[CellGroupData[{
Cell[1226, 41, 175, 3, 67, "Section",ExpressionUUID->"c40e13c6-ec3b-4e0f-8f43-e374adb53578"],
Cell[CellGroupData[{
Cell[1426, 48, 204, 4, 54, "Subsection",ExpressionUUID->"e7e66c24-0ef6-45f5-8862-737871eb2974"],
Cell[1633, 54, 249, 5, 35, "Text",ExpressionUUID->"904ed14e-46d4-4aca-aa57-cdefd6d21315"],
Cell[1885, 61, 597, 17, 33, "Input",ExpressionUUID->"af5402ed-f232-4b5e-a838-71bef303cbbc"],
Cell[2485, 80, 200, 3, 35, "Text",ExpressionUUID->"f29e8beb-98eb-4e68-b940-4ee1b1ca42ae"],
Cell[CellGroupData[{
Cell[2710, 87, 1038, 26, 33, "Input",ExpressionUUID->"d3f96c92-3a00-49cb-bc46-cac0999289ad"],
Cell[3751, 115, 845, 14, 54, "Output",ExpressionUUID->"6052ebc3-0792-4035-9c56-5e26a5e4fb8a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4633, 134, 180, 3, 45, "Subsubsection",ExpressionUUID->"a12ee6ea-7673-43bd-b2d5-b6f3634114ea"],
Cell[4816, 139, 242, 6, 35, "Text",ExpressionUUID->"4dacc8cd-39d6-4095-98e9-7be9a064ec7e"],
Cell[CellGroupData[{
Cell[5083, 149, 1614, 48, 77, "Input",ExpressionUUID->"70e9cc4f-4d5a-4926-9172-a676edbb2596"],
Cell[6700, 199, 1640, 46, 72, "Output",ExpressionUUID->"4c22bfa8-ca8b-438e-a13d-b41682606bd4"]
}, Open  ]],
Cell[8355, 248, 220, 4, 35, "Text",ExpressionUUID->"9392cc38-f790-42c6-8ecf-163dfed59ed7"],
Cell[CellGroupData[{
Cell[8600, 256, 630, 16, 30, "Input",ExpressionUUID->"ee8f8aa9-fcc9-4497-b217-db6da00f6029"],
Cell[9233, 274, 960, 19, 57, "Output",ExpressionUUID->"a5b4181e-5a6a-42b0-b5aa-8606e830e498"]
}, Open  ]],
Cell[10208, 296, 248, 6, 35, "Text",ExpressionUUID->"edb3127c-6638-4491-9eed-47cbdacfe29d"],
Cell[CellGroupData[{
Cell[10481, 306, 806, 25, 48, "Input",ExpressionUUID->"0ac2cd86-121f-4b89-8fbb-6c47cea35592"],
Cell[11290, 333, 693, 10, 34, "Output",ExpressionUUID->"63454d0c-eeb0-4b43-b6f6-c9de5307c589"]
}, Open  ]],
Cell[11998, 346, 166, 3, 35, "Text",ExpressionUUID->"239e236c-7a78-49c4-a5de-c168b9f0724c"],
Cell[CellGroupData[{
Cell[12189, 353, 652, 18, 33, "Input",ExpressionUUID->"43185154-e980-4855-821e-6c23984653e4"],
Cell[12844, 373, 672, 14, 60, "Output",ExpressionUUID->"a3237535-7ab0-4f15-8071-c184b9d92b77"]
}, Open  ]],
Cell[13531, 390, 245, 5, 35, "Text",ExpressionUUID->"0ef49ac6-68e0-4cf8-a658-2561c21b3dc3"],
Cell[CellGroupData[{
Cell[13801, 399, 690, 16, 30, "Input",ExpressionUUID->"d81f168e-515c-4208-a932-705f972acf63"],
Cell[14494, 417, 755, 13, 54, "Output",ExpressionUUID->"164cfd6e-b41d-4d8c-8cea-7fc314d3c657"]
}, Open  ]],
Cell[15264, 433, 549, 14, 35, "Text",ExpressionUUID->"a9df4de6-ef79-44a8-9001-9950efed5334"],
Cell[CellGroupData[{
Cell[15838, 451, 370, 8, 33, "Input",ExpressionUUID->"4fecf66a-a981-4183-a268-abe3ba863198"],
Cell[16211, 461, 684, 12, 54, "Output",ExpressionUUID->"29fde3f4-f6b4-42a4-afd9-d334ece1757d"]
}, Open  ]],
Cell[16910, 476, 266, 6, 35, "Text",ExpressionUUID->"5228567f-27b3-4c4b-8740-eac0f72eff0a"],
Cell[CellGroupData[{
Cell[17201, 486, 1814, 55, 98, "Input",ExpressionUUID->"f26f5d5c-9640-46f5-8994-7b81687249df"],
Cell[19018, 543, 2900, 78, 86, "Output",ExpressionUUID->"f7d2fe7d-3768-4a4d-8921-eda4cbf2ab97"]
}, Open  ]],
Cell[21933, 624, 372, 12, 35, "Text",ExpressionUUID->"c5e18f30-2be4-4daf-9314-e8790ba6c191"],
Cell[CellGroupData[{
Cell[22330, 640, 426, 12, 33, "Input",ExpressionUUID->"e94aa96e-adc4-4f64-b13a-6ad1fb20c043"],
Cell[22759, 654, 1064, 25, 65, "Output",ExpressionUUID->"925bd25c-f440-4496-8705-ad2300322506"]
}, Open  ]],
Cell[23838, 682, 277, 6, 35, "Text",ExpressionUUID->"0234be8e-b027-43ca-a824-7bd546adc6e8"],
Cell[CellGroupData[{
Cell[24140, 692, 555, 17, 34, "Input",ExpressionUUID->"dd0f7f7e-5cbc-4838-9ddb-3bc86cc9848c"],
Cell[24698, 711, 568, 8, 34, "Output",ExpressionUUID->"0a439b39-1045-4b00-9740-88c1fc12a41b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25327, 726, 179, 3, 54, "Subsection",ExpressionUUID->"fa2a6d4d-51bb-4c1d-913a-fafbc55f61f5"],
Cell[25509, 731, 217, 4, 35, "Text",ExpressionUUID->"d09e61a4-fcac-4634-af2b-37034a9acc78"],
Cell[CellGroupData[{
Cell[25751, 739, 3884, 117, 136, "Input",ExpressionUUID->"bf08bcb1-661d-4d5a-a685-bcc0e0a3e737"],
Cell[29638, 858, 2088, 46, 64, "Output",ExpressionUUID->"980053d9-e67e-4c6f-9952-241f036592e2"]
}, Open  ]],
Cell[31741, 907, 188, 3, 35, "Text",ExpressionUUID->"ee58592f-49db-4e79-8674-b7b1fbe392f1"],
Cell[CellGroupData[{
Cell[31954, 914, 1153, 30, 33, "Input",ExpressionUUID->"10e675bb-6a49-43ff-a49d-fc813de2217b"],
Cell[33110, 946, 1836, 40, 62, "Output",ExpressionUUID->"733f2842-9793-4add-b869-b87a1237d663"]
}, Open  ]],
Cell[34961, 989, 469, 13, 35, "Text",ExpressionUUID->"f072ea5b-8770-49e2-9aa4-3de8d9301567"],
Cell[CellGroupData[{
Cell[35455, 1006, 811, 18, 33, "Input",ExpressionUUID->"9f22d46f-e9c5-4afb-b93f-256ae173a2cc"],
Cell[36269, 1026, 1356, 29, 65, "Output",ExpressionUUID->"cfb7e718-09c9-4dad-8284-a01c6f6fd6b7"]
}, Open  ]],
Cell[37640, 1058, 171, 3, 35, "Text",ExpressionUUID->"62569d3e-f287-4534-be07-23f6e79b69b5"],
Cell[37814, 1063, 234, 6, 35, "Text",ExpressionUUID->"f9cb66ec-f71f-419b-8315-9584d6fe0583"],
Cell[CellGroupData[{
Cell[38073, 1073, 2294, 66, 80, "Input",ExpressionUUID->"21bdced3-c8b1-4ced-8bb9-947b9e510ed5"],
Cell[40370, 1141, 42976, 822, 259, "Output",ExpressionUUID->"c622bfdd-e7f8-4126-929b-7d004f5a552e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[83395, 1969, 251, 5, 54, "Subsection",ExpressionUUID->"6b03e9cc-d63b-4664-9d1d-0ecb4037e115"],
Cell[CellGroupData[{
Cell[83671, 1978, 158, 3, 45, "Subsubsection",ExpressionUUID->"0eef0f26-3e0f-41d3-a699-991aa52f2404"],
Cell[83832, 1983, 1304, 40, 36, "Text",ExpressionUUID->"abc9c544-1c8a-43a0-a217-4e0254ffba28"],
Cell[CellGroupData[{
Cell[85161, 2027, 1892, 55, 33, "Input",ExpressionUUID->"685bfd4d-d770-4de9-8389-2589d692eea5"],
Cell[87056, 2084, 419, 11, 57, "Output",ExpressionUUID->"0beafbf7-6ade-455c-8171-39b1eef73ef6"]
}, Open  ]],
Cell[87490, 2098, 261, 6, 35, "Text",ExpressionUUID->"35e7b269-a004-4d1d-8e40-2debd7991d6a"],
Cell[CellGroupData[{
Cell[87776, 2108, 716, 20, 33, "Input",ExpressionUUID->"f4b07de1-4765-41e6-9b65-1d335483939a"],
Cell[88495, 2130, 457, 11, 62, "Output",ExpressionUUID->"ffce070f-566c-46f9-9e46-0bfb5ced5113"]
}, Open  ]],
Cell[88967, 2144, 289, 6, 35, "Text",ExpressionUUID->"749ae6bc-40db-43d9-b83d-649abaed4fad"],
Cell[CellGroupData[{
Cell[89281, 2154, 1183, 36, 33, "Input",ExpressionUUID->"2326a00e-2240-4f24-ab0b-eb343c04c785"],
Cell[90467, 2192, 431, 10, 60, "Output",ExpressionUUID->"fd36c6b5-4b93-4dc9-946c-ed6bc7db392a"]
}, Open  ]],
Cell[90913, 2205, 462, 13, 36, "Text",ExpressionUUID->"5e445aed-3642-49e9-ab14-ad942f0206fe"],
Cell[CellGroupData[{
Cell[91400, 2222, 1124, 33, 33, "Input",ExpressionUUID->"a749e176-036a-4d67-a02c-b45cf1525950"],
Cell[92527, 2257, 472, 12, 66, "Output",ExpressionUUID->"0c15a68d-77fa-4952-baa3-e8af98859362"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93036, 2274, 2245, 67, 80, "Input",ExpressionUUID->"a0c3dd0a-ea9b-4a26-9e27-1629be0418b5"],
Cell[95284, 2343, 60478, 1112, 256, "Output",ExpressionUUID->"9f6a5a05-6f6a-4c32-880f-707ab393e5ca"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[155811, 3461, 156, 3, 45, "Subsubsection",ExpressionUUID->"4cd201ac-19ba-4c50-9cd2-e6d64ca7e0b2"],
Cell[155970, 3466, 1755, 49, 36, "Text",ExpressionUUID->"f543c13d-c7fd-45b5-b22a-3216eaaf91d7"],
Cell[CellGroupData[{
Cell[157750, 3519, 2148, 62, 33, "Input",ExpressionUUID->"e2da7123-d297-47ef-a265-6bd7be9a63ed"],
Cell[159901, 3583, 764, 18, 66, "Output",ExpressionUUID->"eef43a77-b3b1-4ad5-8e57-cbf28431964d"]
}, Open  ]],
Cell[160680, 3604, 287, 6, 35, "Text",ExpressionUUID->"bfcb2c04-5b9d-4f6a-a0b7-7384c2059c5a"],
Cell[CellGroupData[{
Cell[160992, 3614, 1205, 27, 33, "Input",ExpressionUUID->"3266260d-9af5-426e-a6fc-d272cdd038c7"],
Cell[162200, 3643, 1437, 30, 77, "Output",ExpressionUUID->"cf450835-6a48-42dd-abbb-64fe130d0489"]
}, Open  ]],
Cell[163652, 3676, 365, 8, 35, "Text",ExpressionUUID->"77c7ec82-78d2-45f8-b013-1422daa83da1"],
Cell[CellGroupData[{
Cell[164042, 3688, 1337, 42, 33, "Input",ExpressionUUID->"46c148eb-58a2-4e34-a7b9-11afd336d0a6"],
Cell[165382, 3732, 660, 14, 60, "Output",ExpressionUUID->"2d792468-be4b-4b70-9dd6-9cd008782b66"]
}, Open  ]],
Cell[166057, 3749, 558, 14, 36, "Text",ExpressionUUID->"7cd94645-fb71-4d7b-abe9-35d4cca46228"],
Cell[CellGroupData[{
Cell[166640, 3767, 1225, 35, 33, "Input",ExpressionUUID->"448c12c4-643c-412b-b34c-abdce189044f"],
Cell[167868, 3804, 769, 17, 66, "Output",ExpressionUUID->"197f42be-0dcc-48fc-8341-16df565f0344"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168674, 3826, 2537, 71, 80, "Input",ExpressionUUID->"7ecd9adc-95a8-4850-8208-7d196c63f9e6"],
Cell[171214, 3899, 61534, 1131, 256, "Output",ExpressionUUID->"a7973d2a-c0c7-415d-9d3e-aeade07c1c95"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[232809, 5037, 203, 4, 54, "Subsection",ExpressionUUID->"7f668f13-df88-4f16-8e81-e9c15be93c6b"],
Cell[233015, 5043, 219, 5, 35, "Text",ExpressionUUID->"449064a7-04a1-41fd-859f-6996672faec0"],
Cell[233237, 5050, 627, 18, 33, "Input",ExpressionUUID->"475af756-b645-4e1e-8bb7-9e4aa7c2843b"],
Cell[233867, 5070, 188, 5, 35, "Text",ExpressionUUID->"9a2c5b46-9f3f-4e39-bbfe-0d4c5d9513cf"],
Cell[CellGroupData[{
Cell[234080, 5079, 757, 22, 33, "Input",ExpressionUUID->"6d79f16c-5814-46ac-925c-46d57190149e"],
Cell[234840, 5103, 555, 11, 60, "Output",ExpressionUUID->"d2e989cc-2e2a-4e27-a52f-58daa8c3a478"]
}, Open  ]],
Cell[235410, 5117, 241, 4, 35, "Text",ExpressionUUID->"7cc82d36-98c6-432e-9ad4-4075539b0216"],
Cell[CellGroupData[{
Cell[235676, 5125, 2338, 67, 79, "Input",ExpressionUUID->"8298b259-fbb8-41e0-901a-ad76b47b8e01"],
Cell[238017, 5194, 32172, 648, 246, "Output",ExpressionUUID->"a4f4796b-cc31-44eb-8956-6264a61eb7e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[270226, 5847, 182, 3, 45, "Subsubsection",ExpressionUUID->"ef083930-288f-4e1c-96c5-6a498e72327a"],
Cell[270411, 5852, 344, 7, 35, "Text",ExpressionUUID->"2f35db6d-7211-4d4e-8b80-9447ed052493"],
Cell[CellGroupData[{
Cell[270780, 5863, 641, 18, 33, "Input",ExpressionUUID->"08009ab0-7a5a-4479-b9d0-ecd2d120df13"],
Cell[271424, 5883, 1253, 29, 60, "Output",ExpressionUUID->"5b9321b0-0ea7-491f-be8d-2263414bbd32"]
}, Open  ]],
Cell[CellGroupData[{
Cell[272714, 5917, 2577, 71, 100, "Input",ExpressionUUID->"781f9413-cce9-4f5e-9ecc-fc0f38d1b0d7"],
Cell[275294, 5990, 2483, 63, 72, "Output",ExpressionUUID->"ae05a84c-b571-42cb-b7d8-53ffa8b51a70"]
}, Open  ]],
Cell[277792, 6056, 244, 4, 35, "Text",ExpressionUUID->"36a05f64-5b15-44a3-8e87-d4c3408fddda"],
Cell[CellGroupData[{
Cell[278061, 6064, 771, 18, 33, "Input",ExpressionUUID->"8a9fb3b1-8c87-433b-adbe-5022345ac483"],
Cell[278835, 6084, 1049, 24, 65, "Output",ExpressionUUID->"3f0f169c-b15b-42df-9253-f2cb567974cb"]
}, Open  ]],
Cell[279899, 6111, 224, 4, 35, "Text",ExpressionUUID->"a822c744-9de5-4254-a6f9-237846cfd88e"],
Cell[CellGroupData[{
Cell[280148, 6119, 619, 16, 33, "Input",ExpressionUUID->"0e32e039-1f9b-49f6-942a-ce30efdd57de"],
Cell[280770, 6137, 883, 18, 60, "Output",ExpressionUUID->"26a6e57c-3bba-4f92-a4de-d5bb0ca882da"]
}, Open  ]],
Cell[281668, 6158, 196, 3, 35, "Text",ExpressionUUID->"0a3a37b8-7aba-4301-afdb-753e0e489223"],
Cell[CellGroupData[{
Cell[281889, 6165, 1513, 46, 75, "Input",ExpressionUUID->"61c15fd1-35a7-4d59-aef0-e5cae97d4355"],
Cell[283405, 6213, 3876, 107, 158, "Output",ExpressionUUID->"d6d5e980-32f9-4191-bb6a-4485e534a302"]
}, Open  ]],
Cell[287296, 6323, 167, 3, 35, "Text",ExpressionUUID->"67861e09-1b58-4563-be6b-47f0710cbdb1"],
Cell[CellGroupData[{
Cell[287488, 6330, 526, 14, 33, "Input",ExpressionUUID->"7b22e470-9754-469b-bb16-106927b3bfb4"],
Cell[288017, 6346, 836, 19, 103, "Output",ExpressionUUID->"6b14579e-65f0-47ff-947b-0c9157721784"]
}, Open  ]],
Cell[288868, 6368, 198, 3, 35, "Text",ExpressionUUID->"45ef89e8-9209-46e6-aa41-0b451de481e7"],
Cell[CellGroupData[{
Cell[289091, 6375, 2377, 70, 103, "Input",ExpressionUUID->"b041a081-540f-4f42-90fe-3db270ee35bb"],
Cell[291471, 6447, 115860, 2052, 241, "Output",ExpressionUUID->"3bb7633d-3315-41d5-9e41-99402ad4058b"]
}, Open  ]],
Cell[407346, 8502, 164, 3, 35, "Text",ExpressionUUID->"d9492bd1-1b7d-4ef0-b3cc-970447fcf792"],
Cell[CellGroupData[{
Cell[407535, 8509, 693, 18, 33, "Input",ExpressionUUID->"84251b60-bdf8-44a5-851d-cd1d065a9aa9"],
Cell[408231, 8529, 783, 18, 71, "Output",ExpressionUUID->"a275f960-1084-455a-8de6-3b0ec8031cdd"]
}, Open  ]],
Cell[409029, 8550, 292, 6, 35, "Text",ExpressionUUID->"98cdeae0-8e07-4b25-8860-196bdf817266"],
Cell[CellGroupData[{
Cell[409346, 8560, 988, 29, 33, "Input",ExpressionUUID->"3641bbbc-cc7d-4a76-aa64-2bab4690f455"],
Cell[410337, 8591, 485, 7, 34, "Output",ExpressionUUID->"60b8c86b-e8f9-41e6-88a9-e91530aa4500"]
}, Open  ]],
Cell[410837, 8601, 259, 6, 35, "Text",ExpressionUUID->"c9113dd0-9e39-4dab-b51c-1a9be5de50f4"],
Cell[CellGroupData[{
Cell[411121, 8611, 577, 16, 33, "Input",ExpressionUUID->"645e6cb3-caac-4266-a012-71f205e50bac"],
Cell[411701, 8629, 601, 12, 60, "Output",ExpressionUUID->"73b76001-62c9-4600-98c4-b06141798809"]
}, Open  ]],
Cell[412317, 8644, 258, 6, 35, "Text",ExpressionUUID->"cfdfe52d-1a05-4e50-bd2f-3ecdad3ed926"],
Cell[CellGroupData[{
Cell[412600, 8654, 314, 8, 33, "Input",ExpressionUUID->"23e123d0-f500-4b19-80d6-e143a23eaf6d"],
Cell[412917, 8664, 484, 10, 60, "Output",ExpressionUUID->"2565d955-dac3-43aa-9977-b7143cb38949"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[413462, 8681, 178, 3, 54, "Subsection",ExpressionUUID->"70c6c45c-026b-47c3-9c91-bace94a235df"],
Cell[413643, 8686, 292, 6, 35, "Text",ExpressionUUID->"e5a48405-b7a1-441e-89ad-68e9baa49d3a"],
Cell[CellGroupData[{
Cell[413960, 8696, 3678, 97, 145, "Input",ExpressionUUID->"ca8fd807-fa74-4dc7-8d69-f09df432df4c"],
Cell[417641, 8795, 63844, 1202, 244, "Output",ExpressionUUID->"9d9d856d-97ff-4c24-beda-07e2d35267df"],
Cell[481488, 9999, 29589, 549, 237, "Output",ExpressionUUID->"32d2b8b1-d3df-47bf-be97-44c8dfa5ae06"],
Cell[511080, 10550, 100990, 1868, 244, "Output",ExpressionUUID->"a1a449c3-ee6d-45c5-af4a-575323649b6f"]
}, Open  ]],
Cell[612085, 12421, 268, 4, 35, "Text",ExpressionUUID->"a495dcf7-69b1-4b58-837f-c39911b8e0ac"],
Cell[CellGroupData[{
Cell[612378, 12429, 2769, 72, 103, "Input",ExpressionUUID->"49804fd5-83a9-4a24-b799-0be2487f18a7"],
Cell[615150, 12503, 28644, 588, 238, "Output",ExpressionUUID->"ec1d0d28-337a-4326-8287-bf23fd34dd3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[643831, 13096, 2378, 67, 80, "Input",ExpressionUUID->"b83f2f54-15ef-4041-b899-12413cebe0a6"],
Cell[646212, 13165, 80975, 1484, 252, "Output",ExpressionUUID->"89a0d97d-797b-406f-bc4e-6ae12da9a3c5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[727248, 14656, 225, 4, 67, "Section",ExpressionUUID->"fc4cf4b3-60ab-4329-b65f-aaa3e9a6937a"],
Cell[CellGroupData[{
Cell[727498, 14664, 178, 3, 54, "Subsection",ExpressionUUID->"68ad75e9-a317-4796-b074-38144a6e6e3b"],
Cell[727679, 14669, 810, 23, 53, "Input",ExpressionUUID->"4c021c3d-3c4e-4bfc-857c-91356d92bf42"],
Cell[728492, 14694, 742, 22, 53, "Input",ExpressionUUID->"2dc8cf93-2d32-4c34-84ff-5913531c0b6b"],
Cell[729237, 14718, 961, 26, 119, "Input",ExpressionUUID->"8b36fbd5-89d9-4fee-a82a-38a46dbc24d0"],
Cell[730201, 14746, 745, 21, 33, "Input",ExpressionUUID->"e622a9eb-7d42-4c55-bb58-4b23a200b00e"],
Cell[CellGroupData[{
Cell[730971, 14771, 873, 21, 33, "Input",ExpressionUUID->"b53a2e9b-612d-4b1c-9c72-a6f1f0b714b3"],
Cell[731847, 14794, 881, 20, 64, "Output",ExpressionUUID->"c90ad8be-d0f4-44d5-b638-12dbb01aff81"]
}, Open  ]],
Cell[732743, 14817, 293, 6, 35, "Text",ExpressionUUID->"3e7d394e-0ddd-4820-bf03-69d1720feea0"],
Cell[CellGroupData[{
Cell[733061, 14827, 673, 16, 33, "Input",ExpressionUUID->"55f0b19d-effb-4cea-8e2f-c3cad1b337ff"],
Cell[733737, 14845, 581, 16, 60, "Output",ExpressionUUID->"b10668d1-babe-40ff-9bb7-3b99e4b26112"]
}, Open  ]],
Cell[734333, 14864, 264, 6, 35, "Text",ExpressionUUID->"a9d0a662-a4fd-419e-bb92-dc2603484611"]
}, Open  ]],
Cell[CellGroupData[{
Cell[734634, 14875, 180, 3, 54, "Subsection",ExpressionUUID->"525a18fa-c0be-4c7d-9690-8ba79cd88a93"],
Cell[734817, 14880, 638, 16, 73, "Input",ExpressionUUID->"b532aa73-6dab-4774-8c51-061b0c4f8853"],
Cell[735458, 14898, 415, 8, 35, "Text",ExpressionUUID->"f3d9f567-f3c6-4cc8-933d-d8fafd6db064"],
Cell[735876, 14908, 1687, 41, 53, "Input",ExpressionUUID->"2ea61e76-2230-453b-a87f-6b81c730aafc"],
Cell[737566, 14951, 1054, 32, 53, "Input",ExpressionUUID->"7cd7bcf8-33f8-4e8f-a41a-f8d1ccf54a60"],
Cell[738623, 14985, 8925, 253, 272, "Input",ExpressionUUID->"f166c35d-6209-449f-acb0-9919ae586d2f"],
Cell[747551, 15240, 180, 3, 35, "Text",ExpressionUUID->"953ebd93-79c0-404c-84de-6af66f96d63e"],
Cell[CellGroupData[{
Cell[747756, 15247, 1713, 35, 33, "Input",ExpressionUUID->"43b378f9-5049-45d7-8ee9-29d4b22d5882"],
Cell[749472, 15284, 1080, 23, 65, "Output",ExpressionUUID->"348e52af-64e6-4a7c-be9c-c55c233b371d"]
}, Open  ]],
Cell[750567, 15310, 292, 6, 35, "Text",ExpressionUUID->"b89512c0-369e-4b44-961a-6868f63a0ada"],
Cell[CellGroupData[{
Cell[750884, 15320, 590, 16, 33, "Input",ExpressionUUID->"aa2b164b-2d11-4007-b9ca-8647e6db6c56"],
Cell[751477, 15338, 570, 17, 60, "Output",ExpressionUUID->"b7f76f16-46cf-45bf-bf38-4555fbcf6a86"]
}, Open  ]],
Cell[752062, 15358, 252, 4, 35, "Text",ExpressionUUID->"96cbd7b3-8b53-49ad-a583-aea17affd62a"],
Cell[CellGroupData[{
Cell[752339, 15366, 734, 20, 55, "Input",ExpressionUUID->"7d077c63-0e3a-4a33-92f8-0d9651f0d79f"],
Cell[753076, 15388, 487, 7, 34, "Output",ExpressionUUID->"fb956a36-046b-4a7c-b0e7-67307981afa7"]
}, Open  ]],
Cell[753578, 15398, 175, 3, 35, "Text",ExpressionUUID->"da0c207e-3c7b-41eb-b33e-23e9909629a1"],
Cell[753756, 15403, 349, 7, 35, "Text",ExpressionUUID->"31eb1832-243d-4579-807a-be9735626b77"],
Cell[CellGroupData[{
Cell[754130, 15414, 868, 22, 33, "Input",ExpressionUUID->"b6866477-3c0c-4221-bed6-a7a78fbd448d"],
Cell[755001, 15438, 1722, 45, 127, "Output",ExpressionUUID->"7033b9c1-8297-4f4a-ac98-2326e9f0e6f1"]
}, Open  ]],
Cell[756738, 15486, 821, 25, 37, "Text",ExpressionUUID->"3de367fa-57fa-44df-96ea-21e82f874838"],
Cell[CellGroupData[{
Cell[757584, 15515, 1277, 33, 33, "Input",ExpressionUUID->"ae08c8a0-37fb-4609-88f3-236d7107b0c1"],
Cell[758864, 15550, 945, 23, 76, "Output",ExpressionUUID->"157e6993-0ff3-4a0d-95eb-65e563dc8af6"]
}, Open  ]],
Cell[759824, 15576, 181, 3, 35, "Text",ExpressionUUID->"753d2e35-dab1-4cbb-ae8e-005c93f4e104"],
Cell[CellGroupData[{
Cell[760030, 15583, 598, 16, 33, "Input",ExpressionUUID->"6398e304-ccc4-4450-a6b7-4ef507e4cce3"],
Cell[760631, 15601, 727, 21, 76, "Output",ExpressionUUID->"40ccf8d2-5ab4-485c-b74b-355e61dbc8fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[761395, 15627, 1391, 40, 55, "Input",ExpressionUUID->"3d37f492-df68-4f3a-83fc-89f64a3e5687"],
Cell[762789, 15669, 415, 6, 34, "Output",ExpressionUUID->"4ce2b891-2638-4cd5-8d18-dbe0a367f2ff"]
}, Open  ]],
Cell[763219, 15678, 216, 5, 35, "Text",ExpressionUUID->"ecb52550-78b8-41ab-b443-19ec3d330af4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[763472, 15688, 164, 3, 54, "Subsection",ExpressionUUID->"ede96bf9-8fd0-4254-a6c4-e46d2d1f3d0b"],
Cell[763639, 15693, 323, 7, 35, "Text",ExpressionUUID->"8d2f4ca8-8477-4ee2-8c48-941339358a5a"],
Cell[763965, 15702, 5313, 167, 201, "Input",ExpressionUUID->"69425ead-6539-4d13-9688-40a1395eab36"],
Cell[CellGroupData[{
Cell[769303, 15873, 746, 21, 33, "Input",ExpressionUUID->"0830b529-10db-4e87-83c7-b58560b7753f"],
Cell[770052, 15896, 983, 24, 103, "Output",ExpressionUUID->"fa074eda-9308-46a5-919a-da76aa90764d"]
}, Open  ]],
Cell[771050, 15923, 202, 3, 35, "Text",ExpressionUUID->"c10b9ce2-2c7b-47d4-b122-1e21792d8612"],
Cell[CellGroupData[{
Cell[771277, 15930, 2496, 74, 103, "Input",ExpressionUUID->"58c49826-967c-4939-87c6-bad3e9a99c76"],
Cell[773776, 16006, 109455, 1945, 241, "Output",ExpressionUUID->"3a58b6a8-7c5d-4ff7-9d8a-654d0c417c20"]
}, Open  ]],
Cell[883246, 17954, 538, 12, 35, "Text",ExpressionUUID->"06d67d12-9fb4-4f81-96ac-3590cfea74f1"],
Cell[883787, 17968, 5881, 185, 247, "Input",ExpressionUUID->"a9554ea8-a407-4be6-a7a5-80e0e2f52ee5"],
Cell[CellGroupData[{
Cell[889693, 18157, 747, 21, 33, "Input",ExpressionUUID->"d3b06a68-30eb-4fcc-af02-b04feac80b62"],
Cell[890443, 18180, 842, 22, 103, "Output",ExpressionUUID->"d964189b-faef-4e9b-b945-f1274c0ab292"]
}, Open  ]],
Cell[CellGroupData[{
Cell[891322, 18207, 306, 7, 30, "Input",ExpressionUUID->"7ef3fa74-6214-4ba8-b580-6d7b7df09376"],
Cell[891631, 18216, 391, 6, 34, "Output",ExpressionUUID->"0bbf5d8f-0519-4020-ae2c-3f0c75f7101b"]
}, Open  ]],
Cell[892037, 18225, 393, 10, 35, "Text",ExpressionUUID->"e504f332-358c-497f-837f-e2407b11094e"],
Cell[892433, 18237, 8299, 266, 312, "Input",ExpressionUUID->"c0386dfb-41ae-4fee-94ae-209a58bffcc1"],
Cell[CellGroupData[{
Cell[900757, 18507, 652, 19, 33, "Input",ExpressionUUID->"526c2529-a07e-4591-82c7-8e8252b2ee09"],
Cell[901412, 18528, 712, 19, 103, "Output",ExpressionUUID->"1b106302-7de8-4720-bdf1-cf3aa7e944bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[902161, 18552, 304, 7, 30, "Input",ExpressionUUID->"2eff16bf-7d5e-44e8-a991-4ceef53e89e4"],
Cell[902468, 18561, 317, 5, 34, "Output",ExpressionUUID->"16331361-87b1-45ef-8867-498bd739e35a"]
}, Open  ]],
Cell[902800, 18569, 393, 10, 35, "Text",ExpressionUUID->"28f02b51-b7b1-4aa1-b943-ed68ccbfd7b2"],
Cell[903196, 18581, 15996, 516, 805, "Input",ExpressionUUID->"c763f7f1-2db2-4e2c-84c1-f3d9c7b5ee25"],
Cell[CellGroupData[{
Cell[919217, 19101, 654, 19, 33, "Input",ExpressionUUID->"6e0917ed-67ea-43e1-a4a5-7ad54d7ea894"],
Cell[919874, 19122, 695, 19, 103, "Output",ExpressionUUID->"7328ab1c-da51-42cf-8ecf-78907b534067"]
}, Open  ]],
Cell[CellGroupData[{
Cell[920606, 19146, 307, 7, 30, "Input",ExpressionUUID->"9447659e-e44d-458b-a4f7-685cb95b95f1"],
Cell[920916, 19155, 293, 5, 34, "Output",ExpressionUUID->"37480b4a-96cb-43e5-9118-dd3210d6abf4"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


